Kimberling's linear complementary equations: automatic structure and exact bounds

In 2018 Kimberling added to the On-Line Encyclopedia of Integer Sequences the solutions of complementary equations such as $a(n)=2b(n-1)-b(n-2)+2n$, where $a(0)=1$, $a(1)=2$, $b(0)=3$, $b(1)=4$, and $b$ is the increasing sequence of positive integers not in $a$. For $21$ of these sequences he conjectured bounds of the form $L<x(n)-\rho n<U$ for $n\ge1$, where $\rho$ is the growth constant of $x$. The $11$ equations behind these conjectures have the form $a(n)=2b(n-s)-b(n-s-1)+kn+c$ with $s\in\{0,1\}$ and $k\in\{2,3,4\}$. For each of them we show that $a(n)-(k+1)n$ and $b(n)-n$ are sums of an explicit shift function and an automatic sequence in the Ostrowski numeration system of $[0;k,k,k,\dots]$, and we verify this with the Walnut prover. From this we compute the exact infimum and supremum of $x(n)-\rho n$ for all $22$ sequences; they lie in $\mathbb{Q}(\sqrt{k^2+4})$. Twenty of the $21$ conjectures are true, three of them after a misprint is corrected. The conjecture for A297836 is false: it fails at $n=2$ and for infinitely many $n$. We also prove a conjecture of Kimberling and Moses (2019) on three sequences defined by a mex rule, by showing that the first of them is $\lfloor(1+\sqrt2)n+1+\sqrt2/2\rfloor$.

==> anc/README.md <==
# Supplementary files

These files accompany "Kimberling's linear complementary equations: automatic structure and exact bounds" by Alex Ashburn.

## Walnut proofs (`walnut/`)

Copy the files into a Walnut installation (https://github.com/Walnut-Theorem-Prover/Walnut; we used the development version 8.0-alpha, commit 49a16a3, September 2026):

| Folder here | Walnut folder |
|---|---|
| `walnut/automata/lsh2.txt`, `lsh3.txt`, `lsh4.txt` | `Automata Library/` |
| `walnut/word_automata/G*.txt` | `Word Automata Library/` |
| `walnut/commands/*.txt` | `Command Files/` |

Then run each command file, for example `echo 'load structure.txt;' | ./walnut.sh`. Every `eval` returns `TRUE`, except those whose name contains `_FALSE`, which are deliberate controls or the false conjecture A297836 and must return `FALSE`. We ran Walnut with a 12 GB Java heap (`java -Xmx12000M`).

| Command file | What it proves |
|---|---|
| `structure.txt` | Theorem 5 for all 11 equations: `a` and `b` are total, functional, strictly increasing, complementary, have the right initial values, and satisfy the equation. Also checks the shift relation `lsh` and 14 values each of `a` and `b` per equation. |
| `shift_checks.txt` | `sh` is total and functional, spot values of `sh`, and controls. |
| `oeis_data_A297834.txt` | The variant with `a(3) = 8` that matches the OEIS data of A297834/A298109 (Remark 6), including all listed terms and Kimberling's bounds for it. |
| `conjectured_bounds.txt` | Each conjectured inequality proved directly, using the floor formula of Lemma 2 (`fl2`, `fl3`, `fl4`). Also shows that A297836 fails for infinitely many `n`. |
| `kimberling_moses_example12.txt` | Theorem 10 (Kimberling and Moses, Example 12). |

The files `GA<tag>.txt` and `GB<tag>.txt` are the DFAOs `M_a` and `M_b`. The tag is `k<k><p|m><|c|>s<s>`, so `k2m3s1` means `k = 2`, `c = -3`, `s = 1`, and `k2m4gs1` is the OEIS-data variant. Each file has one extra dead state for inadmissible words. Output `j` means `g(n) = j - output_offset`, with the offset recorded in `certificates.json`. States reached by a word ending in the letter `k`, and the dead state, carry the placeholder output `0`. No valid representation ends there, so Walnut never reads it, but it must be ignored when computing the extremes (Section 4 of the paper).

## Exact extremes (`certificates.json`, `check_certificates.py`)

`certificates.json` has one record per sequence (the 22 sequences of the 11 equations, plus the 2 of the OEIS-data variant). Each record gives the equation, the DFAO file, `output_offset`, the exact fixed point `(S+, S-)` of Lemma 7 for every vertex of the graph `G`, the exact `inf` and `sup` of `x(n) - rho*n`, and Kimberling's conjecture with our verdict (`verdict`, and `first_counterexample` for the false conjecture A297836).

`check_certificates.py` is an independent checker that uses only SymPy. Run it with `python3 check_certificates.py certificates.json 100000`. The second argument `NCHECK` (default 100000) is the number of terms checked; it must be an integer of at least 4 written with the digits `0-9` only (not `+4`, ` 4 ` or `4_0`), so that the least counterexample `n = 2` of A297836 and the override `a(3) = 8` are among them, and no third argument may follow; otherwise the checker stops with a usage message. It regenerates `a` and `b` from the definition for `n < NCHECK` and checks the DFAO formula on every term. It then verifies the fixed-point equations exactly, recomputes the extremes and compares them with the recorded ones, and decides each conjecture, comparing the verdict and, for A297836, the least counterexample with the recorded ones (a true conjecture must have no recorded counterexample). It also checks that the display fields agree with the exact values: `sup_text` and `inf_text` exactly (read as described below), and `sup_float` and `inf_float`, which are rounded, to within an absolute tolerance of 10^-9. Every sign that decides a certificate, an extreme or a verdict is decided exactly (see below); a sign that would need a precision above 2^18 bits stops the checker with an error message. Before this, and before it opens any other file, it validates the input, and stops with an error message on a file that is not JSON, a repeated JSON key, a missing, unknown or mistyped field (a true conjecture has no `first_counterexample`, not even `null`), an exact value not in the format below, any override other than `a(3) = 8` for `k2m4g_s1`, an `equation` or `initial` that does not match `k`, `c`, `shift` and `overrides` or differs between the `a` and `b` records, a tag that does not match `k`, `c`, `shift`, `overrides`, `linear_coeff` and the DFAO file name, or records and conjectures that are not exactly those listed in `generation/conj.py` (plus the OEIS-data variant), with the same bounds and notes. A record fails unless `theta_extremes` has exactly one entry for each vertex `(state, z)` of the graph. It should end with `ALL OK` and exit with status 0; any failure gives `SOME FAILED` (or stops the checker with an error message) and a nonzero exit status. It refuses to run under `python -O`, which would skip its `assert` statements. This takes a few minutes.

Exact values (`sup`, `inf`, `sup_theta`, `inf_theta`, the bounds `lo` and `hi`, and `sup_text`, `inf_text` after `sqrt` followed by digits, such as `sqrt2`, is read as `sqrt(2)` and a `*` is inserted between a digit and a following `sqrt`, so that `3/2 + 1/2sqrt2` is read as `3/2 + 1/2*sqrt(2)`, that is `3/2 + (1/2)*sqrt(2)`) are read token by token by the checker itself, not by SymPy's parser. They are written in Python syntax with integers, `+ - * / ** ( )` and `sqrt` only, such as `(3/2)+(1)*sqrt(2)`; spaces may separate tokens but never join them (`/ /` is not `//`), and as in Python 3 an integer has no leading zero unless all its digits are zero (`010` is an error, `00` is 0). `sqrt` and a power with exponent `1/2`, `3/2`, ... are allowed only of a nonnegative rational number with numerator and denominator at most 10000, the base of `**` must be rational and the exponent an integer or half an integer. Each divisor (the operand after `/`) must have a nonzero value of the form `r` or `r*sqrt(s)` with `r` and `s` rational, such as `2`, `sqrt(8)` or `(1+sqrt(2))*(sqrt(2)-1)` (which is 1); the checker decides this exactly from the value of the divisor, as described below. So `sqrt(2)/2` and `1/sqrt(2)` are allowed, but `1/(1+sqrt(2))`, `x*(1+sqrt(2))/(1+sqrt(2))` and a divisor that is 0 without being written as 0, such as `(1+sqrt(2))*(1-sqrt(2))+1`, are errors, even where SymPy would cancel the divisor. Every value is therefore a polynomial in square roots of rational numbers. A value has at most 100 characters and a power at most 400 bits. Decimal and scientific-notation literals such as `1e-40` (which SymPy reads as binary floats), `//`, functions other than `sqrt`, and irrational exponents such as `2**sqrt(2)` are rejected.

Signs are decided exactly, with rational and integer arithmetic only. The checker writes a value as a sum of rational multiples of square roots of integers, no two of which have a product that is a square. Such square roots are linearly independent over the rational numbers (Besicovitch), so the value is zero exactly when all these coefficients are zero. Otherwise it encloses the value between two integers divided by `2^P`, using integer square roots, and doubles `P`, starting from 64, until the enclosure excludes zero. This always ends for a nonzero value, but the precision needed grows as the value comes close to zero. No sign for `certificates.json` needs more than 64 bits, and a sum such as `(p+q) - q*sqrt(2)` with `p/q` a 98-digit convergent of `sqrt(2) - 1`, which cancels to about 200 digits, needs 512 bits. A sign that would need more than 2^18 bits stops the checker with an error message and exit status 1.

`test_checker.py` runs negative controls: it corrupts one field at a time in a copy of `certificates.json` (an exact inf or sup, a certificate value, an output offset, a verdict, a counterexample, a conjectured bound, a display field, a missing or substituted record) and requires the checker to fail with a nonzero exit status, while the unmodified file must pass. Since version 3 it also covers the input validation (values perturbed by `1e-40` or written with decimals, values outside the exact format such as `//`, `/ /`, `2**sqrt(2)`, `10**10**10` and malformed strings, mistyped fields, an extra override `a(100000) = 0`, inconsistent equation data, a DFAO file name, `k` or `linear_coeff` that does not match the tag, a changed note, `"first_counterexample": null`, repeated, missing or extra `theta_extremes` entries, a repeated JSON key, a file that is not JSON, `python -O`), requiring the reason in the checker's output, and three equivalent rewritings of the file that must pass. The later controls also cover a divisor that is 0 without being written as 0 or that is a sum of square roots, integers with a leading zero, a value whose sign cancels to about 200 digits, a copy of the checker with the precision limit lowered to 256 bits (which must stop with an error message on that value), `NCHECK` below 4 or not an integer, and two more runs that must pass (divisors written as products and the integer `00`, and `NCHECK = 4`); no negative control may end in a Python traceback. The third revision adds runs of the unmodified file as with SymPy 1.9 (whose `as_coeff_Mul` splits 0 as `1*0`, emulated by replacing that method) and as with Python 3.8 (`lcm`, `nextafter` and `ulp` removed from `math`), which must pass, and of a divisor that is 0 in the same two settings; a `sup_float` off by `2e-9`, which must fail; the display text `3/2 + 2/2sqrt2`, which must pass; `NCHECK` written as `+4`, ` 4 `, `4_0` or with an Arabic-Indic digit, or followed by a third argument; and the precision-limit control now also requires the message of that limit. Run it with `python3 test_checker.py`; it should end with `ALL TESTS PASSED` (a few minutes).

## Brute force (`brute.c`)

`brute.c` streams `a(n)` and `b(n)` and reports the extremes of `x(n) - rho*n` and the first violations of given bounds. Compile it with `gcc -O2 -o brute brute.c -lm`. Usage: `./brute k c s N loA hiA loB hiB`. For example, `./brute 3 0 1 1000000000 -100 2 0.7 3` is A297836/A298004.

## How the automata were found (`generation/`)

These scripts are not needed to check the proofs. `gen.py` generates `a` and `b` from the equations, and `numer.py` implements the Ostrowski numeration used for the DFAOs. `build.py` guesses the DFAOs from data (Myhill-Nerode classes, `guess.py`) and `wwrite.py` writes the Walnut files. `bounds.py` solves the max-min system by policy iteration in exact arithmetic (`qs.py`), and `export_cert2.py` writes `certificates.json`, taking Kimberling's conjectured bounds from `conj.py` (it does not write the fields `verdict` and `first_counterexample`, which were added in version 2 from the verdicts that `check_certificates.py` computes). `wbounds.py` writes `conjectured_bounds.txt`, and `ex12.py` and `build12.py` handle Example 12. `glitch.py` builds the OEIS-data variant. `kimb_prog.py` simulates the Mathematica program of the OEIS entries and shows where it departs from the definition.

Requirements: Python 3.8 or later with SymPy, a C compiler, and Java for Walnut. `check_certificates.py` and `test_checker.py` were tested with SymPy 1.5.1, 1.7.1, 1.9, 1.10.1, 1.11.1, 1.12.1, 1.13.3 and 1.14.0, on Python 3.8 to 3.11. The generation scripts write into the Walnut folder named by the environment variable `WALNUT_DIR`.

## Changes in version 3

`check_certificates.py` validates its input as described above. Version 2 accepted, for example, a sup perturbed by `1e-40` (read as a binary float), floor division `//` (also written `/ /`) and irrational exponents such as `2**sqrt(2)` in exact values, an extra override `a(100000) = 0` beyond the checked prefix, a conflicting second `theta_extremes` entry for the same vertex, a changed note, and `"first_counterexample": null` for a true conjecture. It stopped with a Python traceback instead of an error message on malformed values such as `sqrt()`, did not finish on `10**10**10`, and read the DFAO file named in the input before checking that name against the tag. The extremes of step 4 are now selected by exact comparison instead of by their floating-point values (the selected values are the same). `test_checker.py` has the corresponding controls. `certificates.json` is unchanged, and all records pass as before.

A second revision of version 3 fixes four places where the description above and the code did not agree. A divisor in an exact value must now have a nonzero value of the form `r` or `r*sqrt(s)`, decided exactly. Before, a divisor was rejected only when SymPy's automatic evaluation turned it into 0, and the check for a square root in a denominator was made on the value of the whole expression after SymPy had evaluated it, so `x*w/w` with `w = (1+sqrt(2))*(1-sqrt(2))+1`, which is 0/0, and `x*(1+sqrt(2))/(1+sqrt(2))` were accepted as `x`. Integers with a leading zero such as `010` are now rejected, as in Python 3. Signs are decided with integer square roots at a precision that is doubled as needed, instead of by SymPy's `is_positive`, which could not decide values that cancel to about 200 digits and then stopped the checker with a Python traceback. An `NCHECK` below 4 now gives a usage message (before, `NCHECK = 3` was accepted, and 2 or less ended in a Python traceback from an `AssertionError`), and so does an `NCHECK` that is not an integer. The output on `certificates.json` is unchanged, and all 697 exact values and 48 display values in it are read as the same SymPy expressions as before.

A third revision of version 3 fixes two portability regressions of the second revision and tightens the command line. With SymPy 1.9 or older, whose `as_coeff_Mul` splits 0 as `1*0` (SymPy 1.10 and later split it as `0*1`), the new exact sign could not handle the value 0, so the checker rejected the original `certificates.json` with the message `cannot decide the sign of 0`; it now skips a zero term. The second revision also used `math.lcm`, which needs Python 3.9, and stopped with an `ImportError` on Python 3.8; it now computes the least common multiple with `math.gcd`. `NCHECK` must now be written with the digits `0-9` only, and a third argument is an error (before, `int()` also accepted `+4`, ` 4 `, `4_0` and non-ASCII digits, and further arguments were ignored). The descriptions above of the display fields now state the tolerance of `sup_float` and `inf_float` and how `sup_text` and `inf_text` are read; the code for these did not change. The output on `certificates.json` is unchanged, with every SymPy and Python version listed under Requirements.

Limitations: the notes are compared with `generation/conj.py` and `generation/export_cert2.py`, but what they say about how the OEIS entries are printed (for example that an upper bound is printed as `<= 1` or a constant as `sqrt(2)`) is not checked, since the package does not contain the text of the OEIS entries. The DFAO formula and the least counterexample are checked for `n < NCHECK` only (`NCHECK` at least 4); the Walnut proofs cover all `n`. A sign that would need more than 2^18 bits of precision stops the checker with an error message instead of being decided; no sign for `certificates.json` needs more than 64 bits. The display fields `sup_float` and `inf_float` are compared with an absolute tolerance of 10^-9, so a display float off by less than that is accepted; they cannot be required to be the nearest double-precision numbers, because `generation/export_cert2.py` computed them in floating point (some are up to 7 units in the last place away). The exact values `sup` and `inf` are compared exactly. The exact format above is deliberately narrow, so a correct value written in another form, or longer than 100 characters, is rejected.

## Changes in version 2

`check_certificates.py` now exits with status 1 when any record fails (version 1 exited with status 0 even when it reported a failed record), decides every sign exactly (an undecided sign is an error), compares each verdict, and the least counterexample of A297836, with the new fields `verdict` and `first_counterexample` in `certificates.json`, and checks the display fields and that the records and conjectures are exactly those of `generation/conj.py`. It no longer passes values through SymPy's `nsimplify`, which version 1 applied to the certificate values and which can replace a value by a nearby closed form. `test_checker.py` is new. In `certificates.json` only these two fields were added; no certificate value changed, and all records pass as before. The descriptions of `gen.py`, `numer.py` and `conj.py` above are new.


==> anc/brute.c <==
// Streaming brute force: generate a(n), b(n) of Kimberling's equation up to a(N-1), track extremes and first violations.
// usage: brute2 k c shift N loA hiA loB hiB
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <math.h>
typedef __float128 F;
int main(int argc, char **argv) {
    int k = atoi(argv[1]), c = atoi(argv[2]), sh = atoi(argv[3]);
    long N = atol(argv[4]);
    long double loA = strtold(argv[5], 0), hiA = strtold(argv[6], 0), loB = strtold(argv[7], 0), hiB = strtold(argv[8], 0);
    long double beta = ((2.0L - k) + sqrtl((long double)k * k + 4.0L)) / 2.0L, alpha = beta + k;
    long MAXV = (long)(alpha * N) + 1000;
    uint8_t *bits = calloc(MAXV / 8 + 1, 1);
#define SET(v) bits[(v) >> 3] |= 1 << ((v) & 7)
#define GET(v) ((bits[(v) >> 3] >> ((v) & 7)) & 1)
    SET(1); SET(2);
    int64_t lastA = 2;
    int64_t Bw[3]; long nb; // window: B[nb-1], B[nb-2], B[nb-3]
    int64_t x;
    long double mxA = -1e9, mnA = 1e9, mxB = -1e9, mnB = 1e9; long amx = 0, amn = 0, bmx = 0, bmn = 0, fvA = -1, fvB = -1;
    // b stats function
#define BSTAT(idx, val) do { long double d = (long double)(val) - beta * (idx); if ((idx) >= 1) { \
        if (d > mxB) { mxB = d; bmx = (idx); } if (d < mnB) { mnB = d; bmn = (idx); } \
        if (fvB < 0 && (d >= hiB || d <= loB)) fvB = (idx); } } while (0)
    int64_t Bi[3] = {3, 4, 5};
    nb = sh == 1 ? 2 : 3;
    for (long i = 0; i < nb; i++) BSTAT(i, Bi[i]);
    // window as last three B values
    int64_t b1 = Bi[nb - 1], b2 = Bi[nb - 2]; // b1 = B[nb-1], b2 = B[nb-2]
    x = b1;
    { long double d = 2 - alpha; mxA = mnA = d; amx = amn = 1; if (d >= hiA || d <= loA) fvA = 1; }
    for (long n = 2; n < N; n++) {
        while (nb <= n - sh) { x++; while (GET(x)) x++; b2 = b1; b1 = x; BSTAT(nb, x); nb++; }
        // now B[n-sh] = b1, B[n-sh-1] = b2 (since nb == n-sh+1)
        int64_t an = 2 * b1 - b2 + (int64_t)k * n + c;
        if (an <= b1 || an <= lastA) { printf("ORDER FAIL n=%ld\n", n); return 1; }
        lastA = an; SET(an);
        long double d = (long double)an - alpha * n;
        if (d > mxA) { mxA = d; amx = n; } if (d < mnA) { mnA = d; amn = n; }
        if (fvA < 0 && (d >= hiA || d <= loA)) { fvA = n; printf(" first a-violation n=%ld a=%lld d=%.9Lf\n", n, (long long)an, d); }
    }
    while (1) { x++; while (GET(x)) x++; if (x > lastA) break; BSTAT(nb, x); nb++; }
    if (N + nb != lastA) printf("COMPLEMENT FAIL\n");
    printf("k=%d c=%d sh=%d N=%ld nb=%ld\n", k, c, sh, N, nb);
    printf(" a-alpha n: min %.12Lf (n=%ld) max %.12Lf (n=%ld) first viol %ld\n", mnA, amn, mxA, amx, fvA);
    printf(" b-beta n : min %.12Lf (n=%ld) max %.12Lf (n=%ld) first viol %ld\n", mnB, bmn, mxB, bmx, fvB);
    return 0;
}


==> anc/certificates.json <==
[
 {
  "tag": "k2p0_s1",
  "k": 2,
  "c": 0,
  "shift": 1,
  "seq": "a",
  "dfao": "GAk2p0s1.txt",
  "linear_coeff": 3,
  "output_offset": 1,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(3/2)+(1)*sqrt(2)",
  "inf": "(0)+(-1)*sqrt(2)",
  "sup_text": "3/2 + sqrt2",
  "inf_text": "-sqrt2",
  "sup_float": 2.914213562373095,
  "inf_float": -1.4142135623730951,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-2)+(2)*sqrt(2)",
    "inf_theta": "(-2)+(2)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-1/2)+(1/2)*sqrt(2)",
    "inf_theta": "(-13)+(9)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-4)+(3)*sqrt(2)",
    "inf_theta": "(-4)+(3)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(-5)+(4)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-6)+(4)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(-11)+(8)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(-15)+(11)*sqrt(2)",
    "inf_theta": "(3/2)+(-1)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-28)+(20)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 14,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   },
   {
    "state": 15,
    "z": 1,
    "sup_theta": "(-5/2)+(3/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A297830",
    "lo": null,
    "hi": "3",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2p0_s1",
  "k": 2,
  "c": 0,
  "shift": 1,
  "seq": "b",
  "dfao": "GBk2p0s1.txt",
  "linear_coeff": 1,
  "output_offset": -1,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(4)+(-1)*sqrt(2)",
  "inf": "(-3/2)+(3/2)*sqrt(2)",
  "sup_text": "4 - sqrt2",
  "inf_text": "-3/2 + 3/2sqrt2",
  "sup_float": 2.585786437626905,
  "inf_float": 0.6213203435596428,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-2)+(2)*sqrt(2)",
    "inf_theta": "(-2)+(2)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-1/2)+(1/2)*sqrt(2)",
    "inf_theta": "(-3)+(2)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-4)+(3)*sqrt(2)",
    "inf_theta": "(-4)+(3)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(-5)+(4)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(5/2)+(-3/2)*sqrt(2)",
    "inf_theta": "(-6)+(4)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-5/2)+(2)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-12)+(9)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(-10)+(7)*sqrt(2)",
    "inf_theta": "(-13)+(9)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(-11)+(8)*sqrt(2)",
    "inf_theta": "(5/2)+(-2)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(-15)+(11)*sqrt(2)",
    "inf_theta": "(3/2)+(-1)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(-69)+(49)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 14,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-28)+(20)*sqrt(2)"
   },
   {
    "state": 15,
    "z": 1,
    "sup_theta": "(3/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 16,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 17,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 18,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   },
   {
    "state": 19,
    "z": 1,
    "sup_theta": "(-5/2)+(3/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298003",
    "lo": "3/5",
    "hi": "3",
    "note": "printed \"a(n) - n*sqrt(2)*n\"",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m1_s1",
  "k": 2,
  "c": -1,
  "shift": 1,
  "seq": "a",
  "dfao": "GAk2m1s1.txt",
  "linear_coeff": 3,
  "output_offset": 1,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-1",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(3/2)+(1/2)*sqrt(2)",
  "inf": "(0)+(-1)*sqrt(2)",
  "sup_text": "3/2 + 1/2sqrt2",
  "inf_text": "-sqrt2",
  "sup_float": 2.2071067811865475,
  "inf_float": -1.4142135623730951,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-4)+(3)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(1/2)+(0)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(-1/2)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-1/2)+(1/2)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A297831",
    "lo": null,
    "hi": "5/2",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m1_s1",
  "k": 2,
  "c": -1,
  "shift": 1,
  "seq": "b",
  "dfao": "GBk2m1s1.txt",
  "linear_coeff": 1,
  "output_offset": -1,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-1",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(1/2)+(3/2)*sqrt(2)",
  "inf": "(-1/2)+(1)*sqrt(2)",
  "sup_text": "1/2 + 3/2sqrt2",
  "inf_text": "-1/2 + sqrt2",
  "sup_float": 2.621320343559643,
  "inf_float": 0.9142135623730951,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-4)+(3)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-3/2)+(3/2)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(3/2)+(-1)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(1/2)+(0)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(-1/2)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(5/2)+(-3/2)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-1/2)+(1/2)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298006",
    "lo": "9/10",
    "hi": "3",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m2_s1",
  "k": 2,
  "c": -2,
  "shift": 1,
  "seq": "a",
  "dfao": "GAk2m2s1.txt",
  "linear_coeff": 3,
  "output_offset": 1,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-2",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(3/2)+(0)*sqrt(2)",
  "inf": "(0)+(-1)*sqrt(2)",
  "sup_text": "3/2",
  "inf_text": "-sqrt2",
  "sup_float": 1.5,
  "inf_float": -1.4142135623730951,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-6)+(4)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-2)+(2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-3)+(2)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(-8)+(6)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1)+(-1/2)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A297832",
    "lo": null,
    "hi": "2",
    "note": "stated without the word Conjecture",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m2_s1",
  "k": 2,
  "c": -2,
  "shift": 1,
  "seq": "b",
  "dfao": "GBk2m2s1.txt",
  "linear_coeff": 1,
  "output_offset": -1,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-2",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(3/2)+(1)*sqrt(2)",
  "inf": "(1/2)+(1/2)*sqrt(2)",
  "sup_text": "3/2 + sqrt2",
  "inf_text": "1/2 + 1/2sqrt2",
  "sup_float": 2.914213562373095,
  "inf_float": 1.2071067811865475,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-2)+(2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-3)+(2)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(-1/2)+(1/2)*sqrt(2)",
    "inf_theta": "(-6)+(4)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(1)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(-8)+(6)*sqrt(2)",
    "inf_theta": "(3/2)+(-1)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1)+(-1/2)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(-5/2)+(3/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298007",
    "lo": "1",
    "hi": "3",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m3_s1",
  "k": 2,
  "c": -3,
  "shift": 1,
  "seq": "a",
  "dfao": "GAk2m3s1.txt",
  "linear_coeff": 3,
  "output_offset": 2,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-3",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(3/2)+(-1/2)*sqrt(2)",
  "inf": "(-1/2)+(-1)*sqrt(2)",
  "sup_text": "3/2 - 1/2sqrt2",
  "inf_text": "-1/2 - sqrt2",
  "sup_float": 0.7928932188134524,
  "inf_float": -1.9142135623730951,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-3/2)+(3/2)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1/2)+(0)*sqrt(2)",
    "inf_theta": "(-5/2)+(3/2)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(-1/2)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-1/2)+(1/2)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(-1/2)+(1)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(-3/2)+(1)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(-5/2)+(2)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A297833",
    "lo": "-2",
    "hi": "1",
    "note": "upper bound printed as <= 1",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m3_s1",
  "k": 2,
  "c": -3,
  "shift": 1,
  "seq": "b",
  "dfao": "GBk2m3s1.txt",
  "linear_coeff": 1,
  "output_offset": -2,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-3",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(5/2)+(1/2)*sqrt(2)",
  "inf": "(3/2)+(0)*sqrt(2)",
  "sup_text": "5/2 + 1/2sqrt2",
  "inf_text": "3/2",
  "sup_float": 3.2071067811865475,
  "inf_float": 1.5,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1/2)+(0)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(-1/2)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-1/2)+(1/2)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(-3/2)+(1)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298108",
    "lo": "3/2",
    "hi": "4",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m4_s1",
  "k": 2,
  "c": -4,
  "shift": 1,
  "seq": "a",
  "dfao": "GAk2m4s1.txt",
  "linear_coeff": 3,
  "output_offset": 3,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-4",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(3/2)+(-1)*sqrt(2)",
  "inf": "(-1/2)+(-3/2)*sqrt(2)",
  "sup_text": "3/2 - sqrt2",
  "inf_text": "-1/2 - 3/2sqrt2",
  "sup_float": 0.08578643762690485,
  "inf_float": -2.621320343559643,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-11/2)+(9/2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-3/2)+(1)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-27/2)+(10)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(-29/2)+(10)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(-1/2)+(1/2)*sqrt(2)",
    "inf_theta": "(-9/2)+(3)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1)+(-1/2)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(0)+(1/2)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(-7/2)+(5/2)*sqrt(2)",
    "inf_theta": "(-1)+(1/2)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(-9/2)+(7/2)*sqrt(2)",
    "inf_theta": "(3/2)+(-1)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   },
   {
    "state": 14,
    "z": 1,
    "sup_theta": "(-23/2)+(17/2)*sqrt(2)",
    "inf_theta": "(-5/2)+(2)*sqrt(2)"
   },
   {
    "state": 15,
    "z": 1,
    "sup_theta": "(0)+(1/2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 16,
    "z": 1,
    "sup_theta": "(-1)+(1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 17,
    "z": 1,
    "sup_theta": "(-3/2)+(3/2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 18,
    "z": 1,
    "sup_theta": "(-5/2)+(3/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A297834",
    "lo": "-3",
    "hi": "1",
    "note": "upper bound printed as <= 1",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m4_s1",
  "k": 2,
  "c": -4,
  "shift": 1,
  "seq": "b",
  "dfao": "GBk2m4s1.txt",
  "linear_coeff": 1,
  "output_offset": -2,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-4",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(7/2)+(0)*sqrt(2)",
  "inf": "(5/2)+(-1/2)*sqrt(2)",
  "sup_text": "7/2",
  "inf_text": "5/2 - 1/2sqrt2",
  "sup_float": 3.5,
  "inf_float": 1.7928932188134525,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-9/2)+(7/2)*sqrt(2)",
    "inf_theta": "(3/2)+(-1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-3/2)+(1)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(-1/2)+(1/2)*sqrt(2)",
    "inf_theta": "(-9/2)+(3)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1)+(-1/2)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(-3/2)+(3/2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(-5/2)+(3/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298109",
    "lo": "3/2",
    "hi": "4",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2p1_s1",
  "k": 2,
  "c": 1,
  "shift": 1,
  "seq": "a",
  "dfao": "GAk2p1s1.txt",
  "linear_coeff": 3,
  "output_offset": 1,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n+1",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(3/2)+(3/2)*sqrt(2)",
  "inf": "(0)+(-1)*sqrt(2)",
  "sup_text": "3/2 + 3/2sqrt2",
  "inf_text": "-sqrt2",
  "sup_float": 3.621320343559643,
  "inf_float": -1.4142135623730951,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-2)+(2)*sqrt(2)",
    "inf_theta": "(-2)+(2)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-3)+(2)*sqrt(2)",
    "inf_theta": "(-3)+(2)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-4)+(3)*sqrt(2)",
    "inf_theta": "(-4)+(3)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-5)+(4)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(-8)+(6)*sqrt(2)",
    "inf_theta": "(-6)+(4)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-3/2)+(3/2)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(3/2)+(-1)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(1/2)+(0)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(-13)+(9)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(-1/2)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 14,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(5/2)+(-3/2)*sqrt(2)"
   },
   {
    "state": 15,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-1/2)+(1/2)*sqrt(2)"
   },
   {
    "state": 16,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-32)+(23)*sqrt(2)"
   },
   {
    "state": 17,
    "z": 1,
    "sup_theta": "(-3/2)+(1)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A297835",
    "lo": null,
    "hi": "7",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2p1_s1",
  "k": 2,
  "c": 1,
  "shift": 1,
  "seq": "b",
  "dfao": "GBk2p1s1.txt",
  "linear_coeff": 1,
  "output_offset": 0,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n+1",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(4)+(-1)*sqrt(2)",
  "inf": "(-5/2)+(2)*sqrt(2)",
  "sup_text": "4 - sqrt2",
  "inf_text": "-5/2 + 2sqrt2",
  "sup_float": 2.585786437626905,
  "inf_float": 0.3284271247461903,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-2)+(2)*sqrt(2)",
    "inf_theta": "(-2)+(2)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-3)+(2)*sqrt(2)",
    "inf_theta": "(-3)+(2)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-4)+(3)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(-5)+(4)*sqrt(2)",
    "inf_theta": "(-5)+(4)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(-8)+(6)*sqrt(2)",
    "inf_theta": "(-6)+(4)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-3/2)+(3/2)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(3/2)+(-1)*sqrt(2)",
    "inf_theta": "(-5/2)+(3/2)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(-11)+(8)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(-1/2)+(1)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(-13)+(9)*sqrt(2)",
    "inf_theta": "(-13)+(9)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(-15)+(11)*sqrt(2)",
    "inf_theta": "(7/2)+(-5/2)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 14,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(5/2)+(-3/2)*sqrt(2)"
   },
   {
    "state": 15,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(3/2)+(-1/2)*sqrt(2)"
   },
   {
    "state": 16,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(-1/2)*sqrt(2)"
   },
   {
    "state": 17,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-1/2)+(1/2)*sqrt(2)"
   },
   {
    "state": 18,
    "z": 1,
    "sup_theta": "(1/2)+(0)*sqrt(2)",
    "inf_theta": "(-31)+(22)*sqrt(2)"
   },
   {
    "state": 19,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-33)+(24)*sqrt(2)"
   },
   {
    "state": 20,
    "z": 1,
    "sup_theta": "(-3/2)+(1)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 21,
    "z": 1,
    "sup_theta": "(5/2)+(-2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 22,
    "z": 1,
    "sup_theta": "(-81)+(57)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": []
 },
 {
  "tag": "k3p0_s1",
  "k": 3,
  "c": 0,
  "shift": 1,
  "seq": "a",
  "dfao": "GAk3p0s1.txt",
  "linear_coeff": 4,
  "output_offset": 2,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 3*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(5/3)+(1/3)*sqrt(13)",
  "inf": "(-1/2)+(-1/2)*sqrt(13)",
  "sup_text": "5/3 + 1/3sqrt13",
  "inf_text": "-1/2 - 1/2sqrt13",
  "sup_float": 2.86851709182133,
  "inf_float": -2.302775637731995,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(13)",
    "inf_theta": "(0)+(0)*sqrt(13)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-3/2)+(1/2)*sqrt(13)",
    "inf_theta": "(-3/2)+(1/2)*sqrt(13)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(5/2)+(-1/2)*sqrt(13)",
    "inf_theta": "(4/3)+(-1/3)*sqrt(13)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(13)",
    "inf_theta": "(5/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-17/2)+(5/2)*sqrt(13)",
    "inf_theta": "(3/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(13)",
    "inf_theta": "(5/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(7/6)+(-1/6)*sqrt(13)",
    "inf_theta": "(3/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(5/2)+(-1/2)*sqrt(13)",
    "inf_theta": "(-1/6)+(1/6)*sqrt(13)"
   }
  ],
  "conjectures": [
   {
    "anum": "A297836",
    "lo": null,
    "hi": "2",
    "note": "",
    "verdict": "FALSE",
    "first_counterexample": 2
   }
  ]
 },
 {
  "tag": "k3p0_s1",
  "k": 3,
  "c": 0,
  "shift": 1,
  "seq": "b",
  "dfao": "GBk3p0s1.txt",
  "linear_coeff": 1,
  "output_offset": -1,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 3*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(9/2)+(-1/2)*sqrt(13)",
  "inf": "(-5/3)+(2/3)*sqrt(13)",
  "sup_text": "9/2 - 1/2sqrt13",
  "inf_text": "-5/3 + 2/3sqrt13",
  "sup_float": 2.697224362268005,
  "inf_float": 0.737034183642659,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(13)",
    "inf_theta": "(0)+(0)*sqrt(13)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-3/2)+(1/2)*sqrt(13)",
    "inf_theta": "(-3/2)+(1/2)*sqrt(13)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-3)+(1)*sqrt(13)",
    "inf_theta": "(-3)+(1)*sqrt(13)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(13)",
    "inf_theta": "(5/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-17/2)+(5/2)*sqrt(13)",
    "inf_theta": "(-11/2)+(3/2)*sqrt(13)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(13)",
    "inf_theta": "(5/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(8/3)+(-2/3)*sqrt(13)",
    "inf_theta": "(3/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(7/6)+(-1/6)*sqrt(13)",
    "inf_theta": "(17/6)+(-5/6)*sqrt(13)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(-4/3)+(1/3)*sqrt(13)",
    "inf_theta": "(3/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(5/2)+(-1/2)*sqrt(13)",
    "inf_theta": "(4/3)+(-1/3)*sqrt(13)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(5/2)+(-1/2)*sqrt(13)",
    "inf_theta": "(-1/6)+(1/6)*sqrt(13)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298004",
    "lo": "7/10",
    "hi": "3",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k4p0_s1",
  "k": 4,
  "c": 0,
  "shift": 1,
  "seq": "a",
  "dfao": "GAk4p0s1.txt",
  "linear_coeff": 5,
  "output_offset": 3,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 4*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(7/4)+(1/2)*sqrt(5)",
  "inf": "(-1)+(-1)*sqrt(5)",
  "sup_text": "7/4 + 1/2sqrt5",
  "inf_text": "-1 - sqrt5",
  "sup_float": 2.868033988749895,
  "inf_float": -3.23606797749979,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(5)",
    "inf_theta": "(0)+(0)*sqrt(5)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-2)+(1)*sqrt(5)",
    "inf_theta": "(-2)+(1)*sqrt(5)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-6)+(3)*sqrt(5)",
    "inf_theta": "(5/4)+(-1/2)*sqrt(5)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(5)",
    "inf_theta": "(3)+(-1)*sqrt(5)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(3)+(-1)*sqrt(5)",
    "inf_theta": "(-9)+(4)*sqrt(5)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(-1/4)*sqrt(5)",
    "inf_theta": "(2)+(-1)*sqrt(5)"
   }
  ],
  "conjectures": [
   {
    "anum": "A297837",
    "lo": null,
    "hi": "3",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k4p0_s1",
  "k": 4,
  "c": 0,
  "shift": 1,
  "seq": "b",
  "dfao": "GBk4p0s1.txt",
  "linear_coeff": 1,
  "output_offset": -1,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 4*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {},
  "sup": "(5)+(-1)*sqrt(5)",
  "inf": "(-2)+(5/4)*sqrt(5)",
  "sup_text": "5 - sqrt5",
  "inf_text": "-2 + 5/4sqrt5",
  "sup_float": 2.76393202250021,
  "inf_float": 0.7950849718747373,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(5)",
    "inf_theta": "(0)+(0)*sqrt(5)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-2)+(1)*sqrt(5)",
    "inf_theta": "(-2)+(1)*sqrt(5)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-6)+(3)*sqrt(5)",
    "inf_theta": "(-4)+(2)*sqrt(5)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(5)",
    "inf_theta": "(3)+(-1)*sqrt(5)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(3)+(-1)*sqrt(5)",
    "inf_theta": "(-9)+(4)*sqrt(5)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(3)+(-5/4)*sqrt(5)",
    "inf_theta": "(2)+(-1)*sqrt(5)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(1)+(-1/4)*sqrt(5)",
    "inf_theta": "(13/4)+(-3/2)*sqrt(5)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(-1)+(3/4)*sqrt(5)",
    "inf_theta": "(5/4)+(-1/2)*sqrt(5)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298005",
    "lo": "7/10",
    "hi": "3",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2p0_s0",
  "k": 2,
  "c": 0,
  "shift": 0,
  "seq": "a",
  "dfao": "GAk2p0s0.txt",
  "linear_coeff": 3,
  "output_offset": 1,
  "equation": "a(n) = 2*b(n) - b(n-1) + 2*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4, b(2)=5",
  "overrides": {},
  "sup": "(5/2)+(1)*sqrt(2)",
  "inf": "(0)+(-1)*sqrt(2)",
  "sup_text": "5/2 + sqrt2",
  "inf_text": "-sqrt2",
  "sup_float": 3.914213562373095,
  "inf_float": -1.4142135623730951,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-2)+(2)*sqrt(2)",
    "inf_theta": "(-2)+(2)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-1/2)+(1/2)*sqrt(2)",
    "inf_theta": "(-13)+(9)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-4)+(3)*sqrt(2)",
    "inf_theta": "(-4)+(3)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(-5)+(4)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-6)+(4)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(-11)+(8)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(-15)+(11)*sqrt(2)",
    "inf_theta": "(3/2)+(-1)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-28)+(20)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 14,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   },
   {
    "state": 15,
    "z": 1,
    "sup_theta": "(-5/2)+(3/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298000",
    "lo": null,
    "hi": "4",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2p0_s0",
  "k": 2,
  "c": 0,
  "shift": 0,
  "seq": "b",
  "dfao": "GBk2p0s0.txt",
  "linear_coeff": 1,
  "output_offset": 0,
  "equation": "a(n) = 2*b(n) - b(n-1) + 2*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4, b(2)=5",
  "overrides": {},
  "sup": "(4)+(-1)*sqrt(2)",
  "inf": "(-1/2)+(1/2)*sqrt(2)",
  "sup_text": "4 - sqrt2",
  "inf_text": "-1/2 + 1/2sqrt2",
  "sup_float": 2.585786437626905,
  "inf_float": 0.20710678118654757,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-2)+(2)*sqrt(2)",
    "inf_theta": "(-2)+(2)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-3)+(2)*sqrt(2)",
    "inf_theta": "(-3)+(2)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-4)+(3)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(-5)+(4)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-6)+(4)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(-1/2)+(1/2)*sqrt(2)",
    "inf_theta": "(-13)+(9)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(-11)+(8)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(-15)+(11)*sqrt(2)",
    "inf_theta": "(3/2)+(-1)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 14,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   },
   {
    "state": 15,
    "z": 1,
    "sup_theta": "(-5/2)+(3/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298111",
    "lo": "1/5",
    "hi": "3",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k3p0_s0",
  "k": 3,
  "c": 0,
  "shift": 0,
  "seq": "a",
  "dfao": "GAk3p0s0.txt",
  "linear_coeff": 4,
  "output_offset": 2,
  "equation": "a(n) = 2*b(n) - b(n-1) + 3*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4, b(2)=5",
  "overrides": {},
  "sup": "(8/3)+(1/3)*sqrt(13)",
  "inf": "(-1/2)+(-1/2)*sqrt(13)",
  "sup_text": "8/3 + 1/3sqrt13",
  "inf_text": "-1/2 - 1/2sqrt13",
  "sup_float": 3.8685170918213294,
  "inf_float": -2.302775637731995,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(13)",
    "inf_theta": "(0)+(0)*sqrt(13)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-3/2)+(1/2)*sqrt(13)",
    "inf_theta": "(-3/2)+(1/2)*sqrt(13)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(5/2)+(-1/2)*sqrt(13)",
    "inf_theta": "(4/3)+(-1/3)*sqrt(13)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(13)",
    "inf_theta": "(5/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-17/2)+(5/2)*sqrt(13)",
    "inf_theta": "(3/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(13)",
    "inf_theta": "(5/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(7/6)+(-1/6)*sqrt(13)",
    "inf_theta": "(3/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(5/2)+(-1/2)*sqrt(13)",
    "inf_theta": "(-1/6)+(1/6)*sqrt(13)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298001",
    "lo": null,
    "hi": "4",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k3p0_s0",
  "k": 3,
  "c": 0,
  "shift": 0,
  "seq": "b",
  "dfao": "GBk3p0s0.txt",
  "linear_coeff": 1,
  "output_offset": -1,
  "equation": "a(n) = 2*b(n) - b(n-1) + 3*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4, b(2)=5",
  "overrides": {},
  "sup": "(9/2)+(-1/2)*sqrt(13)",
  "inf": "(-1/6)+(1/6)*sqrt(13)",
  "sup_text": "9/2 - 1/2sqrt13",
  "inf_text": "-1/6 + 1/6sqrt13",
  "sup_float": 2.697224362268005,
  "inf_float": 0.4342585459106648,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(13)",
    "inf_theta": "(0)+(0)*sqrt(13)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-3/2)+(1/2)*sqrt(13)",
    "inf_theta": "(-3/2)+(1/2)*sqrt(13)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-3)+(1)*sqrt(13)",
    "inf_theta": "(-3)+(1)*sqrt(13)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(13)",
    "inf_theta": "(5/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-17/2)+(5/2)*sqrt(13)",
    "inf_theta": "(-11/2)+(3/2)*sqrt(13)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(13)",
    "inf_theta": "(5/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(7/6)+(-1/6)*sqrt(13)",
    "inf_theta": "(3/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(-4/3)+(1/3)*sqrt(13)",
    "inf_theta": "(3/2)+(-1/2)*sqrt(13)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(5/2)+(-1/2)*sqrt(13)",
    "inf_theta": "(4/3)+(-1/3)*sqrt(13)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(5/2)+(-1/2)*sqrt(13)",
    "inf_theta": "(-1/6)+(1/6)*sqrt(13)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298112",
    "lo": "2/5",
    "hi": "3",
    "note": "constant printed as sqrt(2); density constant is (-1+sqrt(13))/2",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k4p0_s0",
  "k": 4,
  "c": 0,
  "shift": 0,
  "seq": "a",
  "dfao": "GAk4p0s0.txt",
  "linear_coeff": 5,
  "output_offset": 3,
  "equation": "a(n) = 2*b(n) - b(n-1) + 4*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4, b(2)=5",
  "overrides": {},
  "sup": "(11/4)+(1/2)*sqrt(5)",
  "inf": "(-1)+(-1)*sqrt(5)",
  "sup_text": "11/4 + 1/2sqrt5",
  "inf_text": "-1 - sqrt5",
  "sup_float": 3.868033988749895,
  "inf_float": -3.23606797749979,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(5)",
    "inf_theta": "(0)+(0)*sqrt(5)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-2)+(1)*sqrt(5)",
    "inf_theta": "(-2)+(1)*sqrt(5)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-6)+(3)*sqrt(5)",
    "inf_theta": "(5/4)+(-1/2)*sqrt(5)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(5)",
    "inf_theta": "(3)+(-1)*sqrt(5)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(3)+(-1)*sqrt(5)",
    "inf_theta": "(-9)+(4)*sqrt(5)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(-1/4)*sqrt(5)",
    "inf_theta": "(2)+(-1)*sqrt(5)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298002",
    "lo": null,
    "hi": "4",
    "note": "",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k4p0_s0",
  "k": 4,
  "c": 0,
  "shift": 0,
  "seq": "b",
  "dfao": "GBk4p0s0.txt",
  "linear_coeff": 1,
  "output_offset": -1,
  "equation": "a(n) = 2*b(n) - b(n-1) + 4*n",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4, b(2)=5",
  "overrides": {},
  "sup": "(5)+(-1)*sqrt(5)",
  "inf": "(0)+(1/4)*sqrt(5)",
  "sup_text": "5 - sqrt5",
  "inf_text": "1/4sqrt5",
  "sup_float": 2.76393202250021,
  "inf_float": 0.5590169943749475,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(5)",
    "inf_theta": "(0)+(0)*sqrt(5)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-2)+(1)*sqrt(5)",
    "inf_theta": "(-2)+(1)*sqrt(5)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(-6)+(3)*sqrt(5)",
    "inf_theta": "(-4)+(2)*sqrt(5)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(5)",
    "inf_theta": "(3)+(-1)*sqrt(5)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(3)+(-1)*sqrt(5)",
    "inf_theta": "(-9)+(4)*sqrt(5)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(-1/4)*sqrt(5)",
    "inf_theta": "(2)+(-1)*sqrt(5)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(-1)+(3/4)*sqrt(5)",
    "inf_theta": "(5/4)+(-1/2)*sqrt(5)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298113",
    "lo": "1/2",
    "hi": "3",
    "note": "constant printed as sqrt(2); density constant is -1+sqrt(5)",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m4g_s1",
  "k": 2,
  "c": -4,
  "shift": 1,
  "seq": "a",
  "dfao": "GAk2m4gs1.txt",
  "linear_coeff": 3,
  "output_offset": 3,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-4 for n >= 2, n != 3; a(3) = 8",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {
   "3": 8
  },
  "sup": "(3/2)+(-1)*sqrt(2)",
  "inf": "(-1/2)+(-3/2)*sqrt(2)",
  "sup_text": "3/2 - sqrt2",
  "inf_text": "-1/2 - 3/2sqrt2",
  "sup_float": 0.08578643762690485,
  "inf_float": -2.621320343559643,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-22)+(16)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-3)+(2)*sqrt(2)",
    "inf_theta": "(-3)+(2)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-4)+(3)*sqrt(2)",
    "inf_theta": "(-4)+(3)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(-9)+(7)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(1)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-3/2)+(1)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(-8)+(6)*sqrt(2)",
    "inf_theta": "(-8)+(6)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(-23)+(16)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(-1/2)+(1/2)*sqrt(2)",
    "inf_theta": "(-9/2)+(3)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1)+(-1/2)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(0)+(1/2)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(-7/2)+(5/2)*sqrt(2)",
    "inf_theta": "(-1)+(1/2)*sqrt(2)"
   },
   {
    "state": 14,
    "z": 1,
    "sup_theta": "(-9/2)+(7/2)*sqrt(2)",
    "inf_theta": "(3/2)+(-1)*sqrt(2)"
   },
   {
    "state": 15,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 16,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   },
   {
    "state": 17,
    "z": 1,
    "sup_theta": "(-23/2)+(17/2)*sqrt(2)",
    "inf_theta": "(-5/2)+(2)*sqrt(2)"
   },
   {
    "state": 18,
    "z": 1,
    "sup_theta": "(0)+(1/2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 19,
    "z": 1,
    "sup_theta": "(-1)+(1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 20,
    "z": 1,
    "sup_theta": "(-3/2)+(3/2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 21,
    "z": 1,
    "sup_theta": "(-5/2)+(3/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A297834 (listed data)",
    "lo": "-3",
    "hi": "1",
    "note": "the OEIS data, which has a(3)=8",
    "verdict": "TRUE"
   }
  ]
 },
 {
  "tag": "k2m4g_s1",
  "k": 2,
  "c": -4,
  "shift": 1,
  "seq": "b",
  "dfao": "GBk2m4gs1.txt",
  "linear_coeff": 1,
  "output_offset": -2,
  "equation": "a(n) = 2*b(n-1) - b(n-2) + 2*n-4 for n >= 2, n != 3; a(3) = 8",
  "initial": "a(0)=1, a(1)=2, b(0)=3, b(1)=4",
  "overrides": {
   "3": 8
  },
  "sup": "(7/2)+(0)*sqrt(2)",
  "inf": "(5/2)+(-1/2)*sqrt(2)",
  "sup_text": "7/2",
  "inf_text": "5/2 - 1/2sqrt2",
  "sup_float": 3.5,
  "inf_float": 1.7928932188134525,
  "theta_extremes": [
   {
    "state": 0,
    "z": 0,
    "sup_theta": "(0)+(0)*sqrt(2)",
    "inf_theta": "(0)+(0)*sqrt(2)"
   },
   {
    "state": 1,
    "z": 1,
    "sup_theta": "(-1)+(1)*sqrt(2)",
    "inf_theta": "(-1)+(1)*sqrt(2)"
   },
   {
    "state": 2,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 3,
    "z": 1,
    "sup_theta": "(-3)+(2)*sqrt(2)",
    "inf_theta": "(-3)+(2)*sqrt(2)"
   },
   {
    "state": 4,
    "z": 1,
    "sup_theta": "(-8)+(6)*sqrt(2)",
    "inf_theta": "(3/2)+(-1)*sqrt(2)"
   },
   {
    "state": 5,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 6,
    "z": 1,
    "sup_theta": "(1)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 7,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(-3/2)+(1)*sqrt(2)"
   },
   {
    "state": 8,
    "z": 1,
    "sup_theta": "(1/2)+(-1/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   },
   {
    "state": 9,
    "z": 1,
    "sup_theta": "(-1/2)+(1/2)*sqrt(2)",
    "inf_theta": "(-9/2)+(3)*sqrt(2)"
   },
   {
    "state": 10,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1)+(-1/2)*sqrt(2)"
   },
   {
    "state": 11,
    "z": 1,
    "sup_theta": "(2)+(-1)*sqrt(2)",
    "inf_theta": "(1/2)+(0)*sqrt(2)"
   },
   {
    "state": 12,
    "z": 1,
    "sup_theta": "(1)+(0)*sqrt(2)",
    "inf_theta": "(-1/2)+(1)*sqrt(2)"
   },
   {
    "state": 13,
    "z": 1,
    "sup_theta": "(-3/2)+(3/2)*sqrt(2)",
    "inf_theta": "(2)+(-1)*sqrt(2)"
   },
   {
    "state": 14,
    "z": 1,
    "sup_theta": "(-5/2)+(3/2)*sqrt(2)",
    "inf_theta": "(1)+(-1)*sqrt(2)"
   }
  ],
  "conjectures": [
   {
    "anum": "A298109 (listed data)",
    "lo": "3/2",
    "hi": "4",
    "note": "the OEIS data, complement of the above",
    "verdict": "TRUE"
   }
  ]
 }
]

==> anc/check_certificates.py <==
"""Independent checker (Python 3 + SymPy) for certificates.json.

For each sequence x in {a, b} of each system in the file (the 11 equations, plus the variant with a(3) = 8
that matches the OEIS data of A297834/A298109) it
  1. regenerates a and b directly from the definition (first NCHECK terms);
  2. reads the DFAO file g (the file Walnut used) and checks
         x(n) = m*n + sh(n) + g(n)      for n < NCHECK,
     where m = k+1 for a and m = 1 for b, and sh(sum d_i q_i) = sum_{i>=1} d_i q_{i-1};
  3. rebuilds the product automaton (DFAO state, "a nonzero digit has been read") and checks
     exactly that the certified sup/inf of Theta satisfy the Bellman equations
         Smax(t) = max(base, max_{s -d-> t} d*gamma - gamma*Smin(s)),
         Smin(t) = min(base, min_{s -d-> t} d*gamma - gamma*Smax(s)),   base = 0 only at the start;
  4. recomputes sup and inf of x(n) - rho*n = g(n) - Theta(n) over n >= 1 and compares with the certificate;
  5. decides each conjecture L < x(n) - rho*n < U exactly, compares the verdict with the one recorded in
     the file (field "verdict") and, for a false one, finds the least counterexample in the regenerated
     sequence and compares it with the recorded one (field "first_counterexample", which a true
     conjecture must not have).
It also checks that the display fields sup_float, inf_float, sup_text and inf_text agree with the exact
values: sup_float and inf_float, which are rounded, to within an absolute 1e-9, and sup_text and inf_text exactly
(read by text_value() below).
Before all this it validates the input (check_input), and stops with an error message at the first problem:
no key repeated in a JSON object, the fields and their types, exact values in the format of exact() below
(integers, + - * / ** ( ) and sqrt only; a decimal or scientific-notation literal such as 1e-40, which SymPy
would read as a binary float, is an error, and so is a divisor whose value is 0 or not a rational number times
a square root), the overrides exactly as documented (a(3) = 8 for k2m4g_s1, none otherwise), the same equation
data, matching k, c, shift and overrides, in the a and b records of each system,
each record's tag agreeing with its k, c, shift, overrides, linear coefficient and DFAO file name, and the
records and conjectures exactly those listed in generation/conj.py (each system with its two sequences a and b,
plus the OEIS-data variant k2m4g_s1), with the same bounds and notes. In step 3 the certificate must have
exactly one entry (sup_theta, inf_theta) for each vertex (state, z) of the graph, and no other entry.
Every sign that decides a certificate, an extreme or a verdict is decided exactly, by sign() below with rational
and integer arithmetic only; a sign that needs a precision above MAXPREC bits stops the checker with an error message.
Usage: python3 check_certificates.py [certificates.json [NCHECK]], with NCHECK >= NMIN = 4 (default 100000) written
with the digits 0-9 only; any other command line stops the checker with a usage message.
Requirements: Python 3.8 or later (math.isqrt) and SymPy (tested with SymPy 1.5.1 to 1.14.0).
The exit status is 0 if every record passes and nonzero otherwise (1 after SOME FAILED, or an error
message); it refuses to run under python -O, which would skip the assert statements.
"""
import json, os, re, sys
from functools import cmp_to_key
from math import gcd, isqrt
import sympy as sp

if not __debug__:
    sys.exit('do not run this checker with python -O, which skips its assert statements')


def unique_keys(pairs):
    """object_pairs_hook for json.load: a key repeated in a JSON object is an error (json.load keeps the last)"""
    keys = [kk for kk, _ in pairs]
    if len(set(keys)) != len(keys):
        sys.exit('invalid input: repeated key in a JSON object: %s' % sorted({kk for kk in keys if keys.count(kk) > 1}))
    return dict(pairs)


# the least NCHECK: the checked terms n < NCHECK must include the least counterexample n = 2 of A297836 and the
# override a(3) = 8 of k2m4g_s1
NMIN = 4
USAGE = 'usage: python3 check_certificates.py [certificates.json [NCHECK]]'
if len(sys.argv) > 3:
    sys.exit('%s: at most two arguments, not %d: %r' % (USAGE, len(sys.argv) - 1, sys.argv[1:]))
NCHECK = sys.argv[2] if len(sys.argv) > 2 else '100000'
try:  # the digits 0-9 only (int() would also accept '+4', ' 4 ', '4_0' and other Unicode digits)
    NCHECK = int(NCHECK) if re.fullmatch('[0-9]+', NCHECK) else None
except ValueError:  # more digits than int() converts
    NCHECK = None
if NCHECK is None or NCHECK < NMIN:
    sys.exit('%s: NCHECK, the number of terms checked, must be an integer of at least %d written with the digits 0-9 '
             '(default 100000), not %r' % (USAGE, NMIN, sys.argv[2]))
try:
    C = json.load(open(sys.argv[1] if len(sys.argv) > 1 else 'certificates.json'), object_pairs_hook=unique_keys)
except (OSError, ValueError, RecursionError) as err:  # no such file, or not JSON
    sys.exit('invalid input: %s: %s' % (type(err).__name__, err))
# the record format; bool is not accepted as an int, and only the display fields *_float are approximate
FIELDS = dict(tag=str, k=int, c=int, shift=int, seq=str, dfao=str, linear_coeff=int, output_offset=int, equation=str,
              initial=str, overrides=dict, sup=str, inf=str, sup_text=str, inf_text=str, sup_float=float,
              inf_float=float, theta_extremes=list, conjectures=list)
THETA_FIELDS = dict(state=int, z=int, sup_theta=str, inf_theta=str)
# first_counterexample is absent for a true conjecture (not null)
CONJ_FIELDS = dict(anum=str, lo=(str, None), hi=(str, None), note=str, verdict=str, first_counterexample=int)
# the only override: the OEIS data of A297834/A298109 has a(3) = 8 (the variant k2m4g_s1)
OVERRIDES = {'k2m4g_s1': {'3': 8}}
# the conjectures of the variant k2m4g_s1 are those of k2m4_s1, named '<A-number> (listed data)', with these notes
# (as generation/export_cert2.py, EXTRA, writes them)
VARIANT_NOTES = {'a': 'the OEIS data, which has a(3)=8', 'b': 'the OEIS data, complement of the above'}
# limits for an exact value: its length in characters, the size in bits of a power, and the numerator and
# denominator under a square root; and the largest precision in bits with which sign() encloses a value
MAXLEN, MAXBITS, MAXROOT, MAXPREC = 100, 400, 10000, 2 ** 18


def radicals(x):
    """x, a polynomial in square roots of rational numbers, as a dict {K: c} with x = sum of c*sqrt(K), each c a
    nonzero rational number and each K a positive integer, no two K with a square product. The square roots of
    positive integers no two of which have a square product are linearly independent over the rational numbers
    (Besicovitch), so x = 0 exactly when the dict is empty. Any other x (a function, a root in a denominator, ...)
    is a ValueError."""
    groups = {}
    for term in sp.Add.make_args(sp.expand(x)):
        if term == 0:  # x = 0; SymPy 1.9 and older split 0 as 1*0 in as_coeff_Mul (1.10 and later as 0*1)
            continue
        c, rest = term.as_coeff_Mul()
        r = sp.Integer(1)
        for f in sp.Mul.make_args(rest):
            if not c.is_Rational or f != 1 and not (f.is_Pow and f.base.is_Rational and f.base > 0
                                                     and f.exp.is_Rational and f.exp.q == 2):
                raise ValueError('not a polynomial in square roots of rational numbers: %s' % x)
            if f != 1:
                c, r = c * f.base ** ((f.exp.p - 1) // 2), r * f.base  # f = base**((p-1)/2) * sqrt(base)
        c, K = c / r.q, r.p * r.q  # sqrt(r) = sqrt(r.p * r.q) / r.q
        for K0 in groups:
            if isqrt(K0 * K) ** 2 == K0 * K:  # sqrt(K) = isqrt(K0*K)/K0 * sqrt(K0)
                groups[K0] += c * isqrt(K0 * K) / K0
                break
        else:
            groups[K] = c
    return {K: c for K, c in groups.items() if c != 0}


def sign(x):
    """exact sign of a polynomial in square roots of rational numbers: zero exactly when radicals(x) is empty; otherwise
    the sum of the terms sqrt(c**2 * K) * 2**P, with c an integer after clearing denominators, is enclosed between two
    integers with isqrt, and the precision P is doubled until the enclosure excludes 0 (which happens because x != 0).
    A sign that needs more than MAXPREC bits stops the checker with an error."""
    try:
        rad = radicals(x)
    except ValueError as err:
        sys.exit('cannot decide the sign of %s: %s' % (x, err))
    den = 1  # the least common multiple of the denominators (math.lcm needs Python 3.9)
    for c in rad.values():
        den = den * c.q // gcd(den, c.q)
    terms = [(int(c * den), K) for K, c in rad.items()]
    if len(terms) <= 1:
        return 0 if not terms else 1 if terms[0][0] > 0 else -1
    P = 64
    while P <= MAXPREC:
        lo = hi = 0
        for a, K in terms:
            n = (a * a * K) << (2 * P)
            s = isqrt(n)
            t = s if s * s == n else s + 1  # s <= |a|*sqrt(K)*2**P <= t
            lo, hi = (lo + s, hi + t) if a > 0 else (lo - t, hi - s)
        if lo > 0 or hi < 0:
            return 1 if lo > 0 else -1
        P *= 2
    sys.exit('cannot decide the sign of %s with a precision of %d bits' % (x, MAXPREC))


def exact(t):
    """Exact value of a string such as '(3/2)+(1)*sqrt(2)': Python syntax with integer literals, + - * / ** ( ) and
    sqrt only, evaluated here and not by SymPy's parser. Whitespace may separate tokens but not join them ('/ /' is
    not '//', '1 0' is not 10), and an integer literal has no leading zero unless all its digits are 0 ('010' is an
    error, as in Python 3). The argument of sqrt and the base of ** must be rational numbers, an exponent must be
    an integer or half an integer, a square root must be taken of a nonnegative rational number with numerator and
    denominator at most MAXROOT, and each divisor (the operand after '/') must have a nonzero value r or r*sqrt(s)
    with r and s rational, decided exactly with radicals() (so 1/(1+sqrt(2)) is an error, and so is a divisor
    such as (1+sqrt(2))*(1-sqrt(2))+1, which is 0); the value is then a polynomial in square roots of rational
    numbers. At most MAXLEN characters, and at most MAXBITS bits for each power. Anything else is an error, in
    particular a decimal or scientific-notation literal (SymPy reads 1e-40 as a binary float, which an exact
    comparison cannot detect afterwards), '//', a function other than sqrt, and an irrational exponent."""
    def fail(why):
        raise ValueError('not an exact expression (%s): %r' % (why, t))
    if type(t) is not str or len(t) > MAXLEN:
        fail('not a string of at most %d characters' % MAXLEN)
    tok = re.findall(r'sqrt|[0-9]+|\*\*|\S', t) + ['end']
    pos = [0]

    def take(*want):
        x = tok[pos[0]]
        if want and x not in want:
            fail('%r instead of %s' % (x, ' or '.join(want)))
        pos[0] += 1
        return x

    def power(v, w):
        if not (v.is_Rational and w.is_Rational and w.q <= 2 and (w >= 0 or v != 0)):
            fail('(%s)**(%s): the base must be a rational number, nonzero for a negative exponent, and the exponent '
                 'an integer or half an integer' % (v, w))
        if w.q == 2 and not (v >= 0 and v.p <= MAXROOT and v.q <= MAXROOT):
            fail('(%s)**(%s): a square root must be taken of a nonnegative rational number with numerator and '
                 'denominator at most %d' % (v, w, MAXROOT))
        if abs(w) * max(abs(v.p).bit_length(), v.q.bit_length()) > MAXBITS:
            fail('(%s)**(%s) is too large' % (v, w))
        return v ** w

    def expr():  # term (('+' | '-') term)*
        v = term()
        while tok[pos[0]] in ('+', '-'):
            v = v + term() if take() == '+' else v - term()
        return v

    def term():  # factor (('*' | '/') factor)*
        v = factor()
        while tok[pos[0]] in ('*', '/'):
            op, w = take(), factor()
            v = v * w if op == '*' else v / divisor(w)
        return v

    def divisor(w):  # the exact value of w as r*sqrt(s), r != 0 and s rational, or an error
        try:
            rad = radicals(w)
        except ValueError as err:
            fail(err)
        if len(rad) != 1:
            fail(('division by zero' + (', %s = 0' % w if w != 0 else '')) if not rad else
                 'the divisor %s is not a rational number or a rational number times a square root' % w)
        (K, c), = rad.items()
        return c * sp.sqrt(K)

    def factor():  # ('+' | '-') factor | atom ['**' factor]
        if tok[pos[0]] in ('+', '-'):
            return factor() if take() == '+' else -factor()
        v = atom()
        if tok[pos[0]] == '**':
            take()
            v = power(v, factor())
        return v

    def atom():  # integer | 'sqrt' '(' expr ')' | '(' expr ')'
        x = take()
        if re.fullmatch('[0-9]+', x):
            if not re.fullmatch('0+|[1-9][0-9]*', x):
                fail('the integer %s has a leading zero' % x)
            return sp.Integer(int(x))
        if x == 'sqrt':
            take('(')
        elif x != '(':
            fail('%r instead of a number, sqrt or (' % x)
        v = expr()
        take(')')
        return power(v, sp.Rational(1, 2)) if x == 'sqrt' else v

    v = expr()
    take('end')
    # only rational numbers, sums, products, square roots of rational numbers and integer powers of sums
    # (from a product such as (1+sqrt(2))*(1+sqrt(2))): no Float, no function, no square root in a denominator
    # (a second check: divisor() already allows none)
    if not all(isinstance(n, (sp.Add, sp.Mul, sp.Rational)) or n.is_Pow and (
            n.base.is_Rational and n.exp.is_Rational and n.exp.q == 2 or n.exp.is_Integer and n.exp > 0)
            for n in sp.preorder_traversal(v)) or not v.is_real:
        fail('not a polynomial in square roots of rational numbers: %s' % v)
    return v


def rational(t):
    """exact value of a conjectured bound such as '3/5'"""
    v = exact(t)
    if not v.is_Rational:
        raise ValueError('not a rational number: %r' % (t,))
    return v


def text_value(t):
    """Value of a display string such as '3/2 + 1/2sqrt2': a digit right before sqrt is followed by an implied '*',
    and sqrt<digits> is read as sqrt(<digits>), so '3/2sqrt2' is (3/2)*sqrt(2); the result is read by exact()."""
    t = re.sub(r'([0-9])sqrt([0-9]+)', r'\1*sqrt(\2)', t)
    return exact(re.sub(r'sqrt([0-9]+)', r'sqrt(\1)', t))


def typed(v, t):
    """JSON type check: t is a type, None, or a tuple of these; float also accepts an int, but not NaN, an infinity
    or a number too large for a float"""
    if type(t) is tuple:
        return any(typed(v, u) for u in t)
    if t is float:
        return type(v) in (int, float) and abs(v) < 1e300
    return v is None if t is None else type(v) is t


def equation_text(k, c, shift, overrides):
    """the fields equation and initial, as generation/export_cert2.py writes them"""
    eq = ('a(n) = 2*b(n-1) - b(n-2) + %d*n' if shift == 1 else 'a(n) = 2*b(n) - b(n-1) + %d*n') % k
    eq += '%+d' % c if c else ''
    eq += ''.join(' for n >= 2, n != %s; a(%s) = %d' % (n, n, v) for n, v in overrides.items())
    return eq, 'a(0)=1, a(1)=2, b(0)=3, b(1)=4' + (', b(2)=5' if shift == 0 else '')


def expected_conjectures():
    """{(tag, seq): [(anum, lo, hi, note), ...]}: the records and conjectures listed in generation/conj.py, plus
    the variant k2m4g_s1"""
    sys.dont_write_bytecode = True  # do not write generation/__pycache__
    sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), 'generation'))
    from conj import CONJ
    del sys.path[0]
    expected = {}
    for (anum, tag, x, lo, hi, note) in CONJ:
        bounds = (None if lo is None else str(lo), None if hi is None else str(hi))
        for t, name, nt in ((tag, anum, note), ('k2m4g_s1', anum + ' (listed data)', VARIANT_NOTES[x])):
            if t == tag or tag == 'k2m4_s1':
                expected.setdefault((t, 'a'), []); expected.setdefault((t, 'b'), [])
                expected[(t, x)].append((name,) + bounds + (nt,))
    return expected


def check_input(C):
    """Validate the input before using it (before any file is opened or any sequence is generated); stops with an
    error message at the first problem."""
    def bad(e, msg):
        sys.exit('invalid input: record %s %s: %s' % (e.get('tag'), e.get('seq'), msg))
    if type(C) is not list or not all(type(e) is dict for e in C):
        sys.exit('invalid input: the file must hold a list of records')
    pair = {}
    for e in C:
        wrong = sorted(set(e) ^ set(FIELDS)) or [f for f, t in FIELDS.items() if not typed(e[f], t)]
        if wrong or e['seq'] not in ('a', 'b'):
            bad(e, 'missing, unknown or mistyped fields %s' % (wrong or ['seq']))
        for ce in e['theta_extremes']:
            if (type(ce) is not dict or set(ce) != set(THETA_FIELDS)
                    or not all(typed(ce[f], t) for f, t in THETA_FIELDS.items())):
                bad(e, 'theta_extremes entry %r: the fields or their types are wrong' % (ce,))
        for cj in e['conjectures']:
            if (type(cj) is not dict or not set(CONJ_FIELDS) - {'first_counterexample'} <= set(cj) <= set(CONJ_FIELDS)
                    or not all(typed(cj[f], t) for f, t in CONJ_FIELDS.items() if f in cj)):
                bad(e, 'conjecture %r: the fields or their types are wrong' % (cj,))
        try:
            for v in [e['sup'], e['inf']] + [ce[f] for ce in e['theta_extremes'] for f in ('sup_theta', 'inf_theta')]:
                exact(v)
            text_value(e['sup_text']); text_value(e['inf_text'])
            for v in [cj[f] for cj in e['conjectures'] for f in ('lo', 'hi')]:
                if v is not None:
                    rational(v)
        except ValueError as err:
            bad(e, err)
        ov = e['overrides']
        if ov != OVERRIDES.get(e['tag'], {}) or not all(type(v) is int for v in ov.values()):
            bad(e, 'overrides %r; the only override is %r, for k2m4g_s1' % (ov, OVERRIDES['k2m4g_s1']))
        if (e['equation'], e['initial']) != equation_text(e['k'], e['c'], e['shift'], ov):
            bad(e, 'equation or initial do not match k, c, shift and overrides')
        meta = (e['k'], e['c'], e['shift'], ov, e['equation'], e['initial'])
        if pair.setdefault(e['tag'], meta) != meta:
            bad(e, 'the equation data differ from those of the other record of %s' % e['tag'])
        # the tag k<k><p|m><|c|>[g]_s<shift> agrees with the equation data, the linear coefficient and the DFAO file
        mt = re.fullmatch(r'k([0-9])([pm])([0-9])(g?)_s([01])', e['tag'])
        if (not mt or e['k'] != int(mt.group(1)) or e['c'] != (1 if mt.group(2) == 'p' else -1) * int(mt.group(3))
                or e['shift'] != int(mt.group(5)) or bool(ov) != (mt.group(4) == 'g')
                or e['dfao'] != 'G%s%s.txt' % (e['seq'].upper(), e['tag'].replace('_', ''))
                or e['linear_coeff'] != (e['k'] + 1 if e['seq'] == 'a' else 1)):
            bad(e, 'tag, equation data and DFAO file do not match')
    # the records and conjectures are exactly those of generation/conj.py, with the same bounds and notes
    expected, found = expected_conjectures(), {}
    for e in C:
        found.setdefault((e['tag'], e['seq']), []).extend((cj['anum'], cj['lo'], cj['hi'], cj['note'])
                                                          for cj in e['conjectures'])
    if (len(found) != len(C) or {k: sorted(v, key=repr) for k, v in found.items()}
            != {k: sorted(v, key=repr) for k, v in expected.items()}):
        sys.exit('invalid input: the records or conjectures differ from generation/conj.py (expected %d records with '
                 '%d conjectures, found %d records with %d conjectures)'
                 % (len(expected), sum(map(len, expected.values())), len(C), sum(len(e['conjectures']) for e in C)))


def generate(k, c, shift, N, overrides=None):
    a = [1, 2]
    b = [3, 4] if shift == 1 else [3, 4, 5]
    used = {1, 2}
    cand = b[-1]
    for n in range(2, N):
        while len(b) <= n - shift:
            cand += 1
            while cand in used:
                cand += 1
            b.append(cand)
        x = 2 * b[n - shift] - b[n - shift - 1] + k * n + c
        if overrides and str(n) in overrides:
            x = overrides[str(n)]
        assert x > a[-1] and x > b[n - shift]
        a.append(x); used.add(x)
    # complete b below a[-1] and check the two sets partition [1, a[-1]]
    while True:
        cand += 1
        while cand in used:
            cand += 1
        if cand > a[-1]:
            break
        b.append(cand)
    assert sorted(set(a) | set(b)) == list(range(1, a[-1] + 1)) and not (set(a) & set(b))
    return a, b


def ostrowski(k, n, q):
    """greedy Ostrowski digits of n for [0;k,k,...]; returns list d with d[i] the digit of q[i]"""
    d = [0] * len(q)
    for i in range(len(q) - 1, -1, -1):
        d[i] = n // q[i]
        n -= d[i] * q[i]
    assert n == 0
    # validity: d_0 <= k-1, d_i <= k, d_i = k => d_{i-1} = 0
    assert d[0] <= k - 1 and all(x <= k for x in d)
    assert all(d[i - 1] == 0 for i in range(1, len(d)) if d[i] == k)
    return d


def read_dfao(path):
    lines = [l.strip() for l in open(path) if l.strip()]
    base = lines[0]
    out, delta = {}, {}
    cur = None
    for l in lines[1:]:
        if '->' in l:
            d, t = l.split('->')
            delta[(cur, int(d))] = int(t)
        else:
            s, o = l.split()
            cur = int(s); out[cur] = int(o)
    return base, out, delta


check_input(C)
ok_all = True
gen_cache = {}
for e in C:
    k, c, sh, x = e['k'], e['c'], e['shift'], e['seq']
    ov = e.get('overrides') or {}
    key = (k, c, sh, tuple(sorted(ov.items())))
    if key not in gen_cache:
        gen_cache[key] = generate(k, c, sh, NCHECK, ov)
    A, B = gen_cache[key]
    seq = A if x == 'a' else B
    m = e['linear_coeff']
    base, out, delta = read_dfao(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'walnut', 'word_automata', e['dfao']))
    off = e['output_offset']
    q = [1, k]
    while q[-1] < 10 * len(seq):
        q.append(k * q[-1] + q[-2])
    # 2. formula check
    bad = 0
    for n in range(len(seq)):
        d = ostrowski(k, n, q)
        shn = sum(d[i] * q[i - 1] for i in range(1, len(d)))
        s = 0
        for dig in reversed(d):  # msd first (leading zeros are harmless)
            s = delta[(s, dig)]
        if seq[n] != m * n + shn + out[s] - off:
            bad += 1
    # 3. Bellman check
    r = sp.sqrt(k * k + 4)
    gam = (r - k) / 2
    rho = m + gam
    sink = max(out)  # the last state of the file is the sink for invalid words
    # valid transitions: from any state, digit d, unless the state was entered by digit k and d != 0.
    # We recompute that property from the numeration instead of trusting the file:
    # a word is valid iff no digit k is followed by a nonzero digit, and its last digit is <= k-1.
    start = (0, 0, 0)  # (dfao state, nonzero-read flag, last digit)
    T = [start]; idx = {start: 0}; E = []
    i = 0
    while i < len(T):
        s, z, last = T[i]; i += 1
        for dig in range(k + 1):
            if last == k and dig != 0:
                continue
            t = (delta[(s, dig)], 1 if (z or dig) else 0, dig)
            if t not in idx:
                idx[t] = len(T); T.append(t)
            E.append((idx[(s, z, last)], dig, idx[t]))
    # exactly one certificate entry for each vertex (state, z) of the graph, and no other entry
    keys = [(ce['state'], ce['z']) for ce in e['theta_extremes']]
    if len(set(keys)) != len(keys) or set(keys) != {(s, z) for (s, z, _) in T}:
        print(e['tag'], x, 'FAIL', 'theta_extremes: repeated, missing or extra (state, z) entries')
        ok_all = False
        continue
    cert = {(ce['state'], ce['z']): (exact(ce['sup_theta']), exact(ce['inf_theta'])) for ce in e['theta_extremes']}
    good = True
    # merge states that differ only in 'last' (the certificate is indexed by (state, z))
    for j, (s, z, last) in enumerate(T):
        smax, smin = cert[(s, z)]
        cx = [sp.Integer(0)] if j == 0 else []
        cn = [sp.Integer(0)] if j == 0 else []
        # predecessors of (s, z) in the (state, z) graph (any last digit)
        for (u, dig, v) in E:
            if T[v][0] == s and T[v][1] == z:
                us, uz, _ = T[u]
                umax, umin = cert[(us, uz)]
                cx.append(dig * gam - gam * umin)
                cn.append(dig * gam - gam * umax)
        vx = [sign(smax - y) for y in cx]
        vn = [sign(smin - y) for y in cn]
        if not (0 in vx and all(v >= 0 for v in vx)):
            good = False
        if not (0 in vn and all(v <= 0 for v in vn)):
            good = False
    # 4. extremes: final states = valid words (last digit <= k-1) that read a nonzero digit
    sups, infs = [], []
    for (s, z, last) in T:
        if z == 1 and last <= k - 1:
            smax, smin = cert[(s, z)]
            g = out[s] - off
            sups.append(g - smin); infs.append(g - smax)
    exactly = cmp_to_key(lambda u, v: sign(u - v))  # an exact comparison (a float can overflow or tie)
    supv = max(sups, key=exactly); infv = min(infs, key=exactly)
    assert all(sign(supv - v) >= 0 for v in sups) and all(sign(infv - v) <= 0 for v in infs)
    good = good and sign(supv - exact(e['sup'])) == 0 and sign(infv - exact(e['inf'])) == 0
    # display fields
    good = good and abs(float(supv) - e['sup_float']) < 1e-9 and abs(float(infv) - e['inf_float']) < 1e-9
    good = good and sign(supv - text_value(e['sup_text'])) == 0 and sign(infv - text_value(e['inf_text'])) == 0
    # data never leaves [inf, sup]
    fl = [seq[n] - float(rho) * n for n in range(1, len(seq))]
    good = good and min(fl) >= float(infv) - 1e-9 and max(fl) <= float(supv) + 1e-9
    # 5. conjectures
    verdicts = []
    for cj in e['conjectures']:
        lo = None if cj['lo'] is None else rational(cj['lo'])
        hi = None if cj['hi'] is None else rational(cj['hi'])
        # x(n) - rho*n is irrational for n >= 1, so it never equals a rational bound
        true = (lo is None or sign(infv - lo) >= 0) and (hi is None or sign(hi - supv) >= 0)
        v = 'TRUE' if true else 'FALSE'
        good = good and v == cj['verdict']
        if true:
            good = good and cj.get('first_counterexample') is None
        if not true:
            first = None
            for n in range(1, len(seq)):
                val = seq[n] - rho * n
                if (hi is not None and sign(val - hi) > 0) or (lo is not None and sign(val - lo) < 0):
                    first = n
                    v += ' (first counterexample n=%d, x(n)=%d)' % (n, seq[n]); break
            good = good and first is not None and first == cj.get('first_counterexample')
        verdicts.append((cj['anum'], v))
    st = 'OK' if (bad == 0 and good) else 'FAIL'
    ok_all = ok_all and st == 'OK'
    print(e['tag'], x, st, 'formula mismatches', bad, 'inf', infv, 'sup', supv, verdicts)
print('ALL OK' if ok_all else 'SOME FAILED')
sys.exit(0 if ok_all else 1)


==> anc/generation/bounds.py <==
"""Exact sup/inf over n>=1 of x(n) - rho*n, where x(n) = m*n + sh(n) + g(n) with g an Ostrowski DFAO.
x(n) - rho n = g(n) - Theta(n), Theta(w d) = d*gamma - gamma*Theta(w), Theta(empty)=0."""
import sys, pickle
from fractions import Fraction as Fr
from qs import QS

def solve_linear(A, b):
    n = len(b)
    M = [row[:] + [b[i]] for i, row in enumerate(A)]
    for col in range(n):
        piv = next(r for r in range(col, n) if not M[r][col] == 0)
        M[col], M[piv] = M[piv], M[col]
        pv = M[col][col]
        M[col] = [x / pv for x in M[col]]
        for r in range(n):
            if r != col and not M[r][col] == 0:
                f = M[r][col]
                M[r] = [x - f * y for x, y in zip(M[r], M[col])]
    return [M[i][n] for i in range(n)]

def extremes(g, k):
    if k % 2 == 0:
        D = (k // 2) ** 2 + 1; gam = QS(Fr(-k, 2), 1, D)
    else:
        D = k * k + 4; gam = QS(Fr(-k, 2), Fr(1, 2), D)
    fg = float(gam)
    top = k
    init = g['init']
    # reachable product states (s, z)
    start = (init, 0)
    T = [start]; idx = {start: 0}; edges = []  # (from, d, to)
    i = 0
    while i < len(T):
        s, z = T[i]; i += 1
        for d in range(top + 1):
            t = g['delta'].get((s, d))
            if t is None: continue
            u = (t, 1 if (z or d) else 0)
            if u not in idx: idx[u] = len(T); T.append(u)
            edges.append((idx[(s, z)], d, idx[u]))
    n = len(T)
    into = [[] for _ in range(n)]
    for (a, d, b) in edges: into[b].append((a, d))
    # float value iteration
    Mx = [0.0] * n; Mn = [0.0] * n
    for _ in range(3000):
        nx = []; nn = []
        for t in range(n):
            cx = [0.0] if t == 0 else []; cn = [0.0] if t == 0 else []
            for (a, d) in into[t]:
                cx.append(d * fg - fg * Mn[a]); cn.append(d * fg - fg * Mx[a])
            nx.append(max(cx)); nn.append(min(cn))
        Mx, Mn = nx, nn
    # policy
    def policy_from(Mx, Mn, exact):
        pol = {}
        for t in range(n):
            for kind in 'xn':
                cands = [('base', None, 0)] if t == 0 else []
                for (a, d) in into[t]:
                    cands.append(('edge', a, d))
                def v(c):
                    if c[0] == 'base': return QS(0, 0, D) if exact else 0.0
                    other = Mn[c[1]] if kind == 'x' else Mx[c[1]]
                    return (gam * c[2] - gam * other) if exact else (c[2] * fg - fg * other)
                best = max(cands, key=v) if kind == 'x' else min(cands, key=v)
                pol[(kind, t)] = best
        return pol
    pol = policy_from(Mx, Mn, False)
    for it in range(50):
        keys = [(kd, t) for t in range(n) for kd in 'xn']
        pos = {kk: j for j, kk in enumerate(keys)}
        A = [[QS(0, 0, D) for _ in keys] for _ in keys]; b = [QS(0, 0, D) for _ in keys]
        for j, (kd, t) in enumerate(keys):
            A[j][j] = QS(1, 0, D)
            c = pol[(kd, t)]
            if c[0] == 'edge':
                other = ('n' if kd == 'x' else 'x', c[1])
                A[j][pos[other]] = A[j][pos[other]] + gam
                b[j] = gam * c[2]
        sol = solve_linear(A, b)
        EX = [sol[pos[('x', t)]] for t in range(n)]; EN = [sol[pos[('n', t)]] for t in range(n)]
        newpol = policy_from(EX, EN, True)
        # check Bellman exactly
        ok = True
        for t in range(n):
            for kd in 'xn':
                c = newpol[(kd, t)]
                val = QS(0, 0, D) if c[0] == 'base' else gam * c[2] - gam * (EN[c[1]] if kd == 'x' else EX[c[1]])
                cur = EX[t] if kd == 'x' else EN[t]
                if not val == cur: ok = False
        if ok: break
        pol = newpol
    assert ok
    # extremes of g - Theta over final states with z=1 and a defined output
    sup = None; inf = None; arg = {}
    for t, (s, z) in enumerate(T):
        o = g['out'][s]
        if z == 0 or o is None: continue
        hi = QS(o, 0, D) - EN[t]; lo = QS(o, 0, D) - EX[t]
        if sup is None or hi > sup: sup = hi; arg['sup'] = s
        if inf is None or lo < inf: inf = lo; arg['inf'] = s
    return sup, inf, dict(nstates=n, pol=pol, EX=EX, EN=EN, T=T)

def fmt(v):
    a, b, d = v.a, v.b, v.d
    def fr(x):
        return str(x.numerator) if x.denominator == 1 else '%d/%d' % (x.numerator, x.denominator)
    if b == 0: return fr(a)
    sb = ('' if abs(b) == 1 else fr(abs(b))) + 'sqrt%d' % d
    if a == 0: return ('-' if b < 0 else '') + sb
    return fr(a) + (' + ' if b > 0 else ' - ') + sb

if __name__ == '__main__':
    for tag in sys.argv[1:]:
        Dd = pickle.load(open('dfao_%s.pkl' % tag, 'rb'))
        k = Dd['k']
        for x in 'ab':
            sup, inf, info = extremes(Dd['res'][x], k)
            print(tag, x, 'inf', fmt(inf), '= %.6f' % float(inf), '   sup', fmt(sup), '= %.6f' % float(sup))


==> anc/generation/build.py <==
"""Guess Ostrowski DFAOs for g_a(n) = a(n) - (k+1)n - sh(n) and g_b(n) = b(n) - n - sh(n),
where sh(sum d_i q_i) = sum_{i>=1} d_i q_{i-1}; write Walnut files and a command file."""
import sys, json, os, pickle
from gen import gen
from numer import Ost
from guess import guess, run

import os
WAL = os.environ.get('WALNUT_DIR', 'Walnut')  # path to a Walnut installation

def shv(num, n):
    w = num.rep(n)
    L = len(w)
    return sum(w[j] * (num.q[L - 2 - j] if L - 2 - j >= 0 else 0) for j in range(L))

def dfao_file(g, num, base, off):
    # states: guess states + sink
    n = g['n']; sink = n
    lines = [base, '']
    for s in range(n + 1):
        o = g['out'][s] if s < n else None
        lines.append('%d %d' % (s, (o + off) if o is not None else 0))
        for d in range(num.top + 1):
            t = g['delta'].get((s, d)) if s < n else None
            lines.append('%d -> %d' % (d, sink if t is None else t))
        lines.append('')
    return '\n'.join(lines)

def lsh_file(num, base):
    # relation y = L(n) = k*n + sh(n): the word of y is the word of n followed by 0.
    # Read msd-first pairs (x_j, y_j) of the two words padded to a common length; then y_j = x_{j+1} and the
    # last y-digit is 0, and the first x-digit must be 0 (the padding that makes room for the shift).
    # States: 0 = start; 1+e = "the next x-digit must be e". Accepting: start, and 1+0.
    K = num.top
    lines = ['%s %s' % (base, base), '']
    lines.append('0 1')
    for y in range(K + 1):
        lines.append('%d %d -> %d' % (0, y, 1 + y))
    lines.append('')
    for e in range(K + 1):
        lines.append('%d %d' % (1 + e, 1 if e == 0 else 0))
        for y in range(K + 1):
            lines.append('%d %d -> %d' % (e, y, 1 + y))
        lines.append('')
    return '\n'.join(lines)

if __name__ == '__main__':
    k, c, sh, N, P, S = map(int, sys.argv[1:7])
    tag = 'k%d%s%d_s%d' % (k, 'm' if c < 0 else 'p', abs(c), sh)
    A, B = gen(k, c, sh, N)
    num = Ost(k, max(len(A), len(B)) + 10)
    ga = [A[n] - (k + 1) * n - shv(num, n) for n in range(len(A))]
    gb = [B[n] - n - shv(num, n) for n in range(len(B))]
    res = {}
    for name, f in (('a', ga), ('b', gb)):
        g = guess(f, num, P, S)
        err = sum(1 for n in range(len(f)) if run(g, num, n) != f[n]) if g['ok'] else -1
        print(tag, name, 'values', sorted(set(f)), 'states', g['n'], 'levels', g['level_new'], 'ok', g['ok'], 'mismatch', err, 'checked', len(f))
        res[name] = g
    pickle.dump(dict(k=k, c=c, sh=sh, res=res, q=num.q), open('dfao_%s.pkl' % tag, 'wb'))


==> anc/generation/build12.py <==
import pickle
from ex12 import gen12
from numer import Ost
from guess import guess, run
from build import shv
N = 1200000
A, B, C = gen12(N)
num = Ost(2, N + 10)
ga = [A[n] - 2 * n - shv(num, n) for n in range(N)]
gb = [B[n] - A[n] for n in range(N)]
print('ga values', sorted(set(ga)), 'b-a', sorted(set(gb)))
g = guess(ga, num, 7, 8)
err = sum(1 for n in range(N) if run(g, num, n) != ga[n])
print('states', g['n'], g['level_new'], g['ok'], 'mismatch', err)
pickle.dump(dict(k=2, c=None, sh=None, res={'a': g}, q=num.q), open('dfao_ex12.pkl', 'wb'))


==> anc/generation/conj.py <==
from fractions import Fraction as Fr
# (A-number, tag, which, lower, upper, note); bounds are for x(n) - rho*n, rho the density constant; None = no bound
CONJ = [
 ('A297830', 'k2p0_s1', 'a', None, Fr(3), ''),
 ('A298003', 'k2p0_s1', 'b', Fr(3, 5), Fr(3), 'printed "a(n) - n*sqrt(2)*n"'),
 ('A297831', 'k2m1_s1', 'a', None, Fr(5, 2), ''),
 ('A298006', 'k2m1_s1', 'b', Fr(9, 10), Fr(3), ''),
 ('A297832', 'k2m2_s1', 'a', None, Fr(2), 'stated without the word Conjecture'),
 ('A298007', 'k2m2_s1', 'b', Fr(1), Fr(3), ''),
 ('A297833', 'k2m3_s1', 'a', Fr(-2), Fr(1), 'upper bound printed as <= 1'),
 ('A298108', 'k2m3_s1', 'b', Fr(3, 2), Fr(4), ''),
 ('A297834', 'k2m4_s1', 'a', Fr(-3), Fr(1), 'upper bound printed as <= 1'),
 ('A298109', 'k2m4_s1', 'b', Fr(3, 2), Fr(4), ''),
 ('A297835', 'k2p1_s1', 'a', None, Fr(7), ''),
 ('A297836', 'k3p0_s1', 'a', None, Fr(2), ''),
 ('A298004', 'k3p0_s1', 'b', Fr(7, 10), Fr(3), ''),
 ('A297837', 'k4p0_s1', 'a', None, Fr(3), ''),
 ('A298005', 'k4p0_s1', 'b', Fr(7, 10), Fr(3), ''),
 ('A298000', 'k2p0_s0', 'a', None, Fr(4), ''),
 ('A298111', 'k2p0_s0', 'b', Fr(1, 5), Fr(3), ''),
 ('A298001', 'k3p0_s0', 'a', None, Fr(4), ''),
 ('A298112', 'k3p0_s0', 'b', Fr(2, 5), Fr(3), 'constant printed as sqrt(2); density constant is (-1+sqrt(13))/2'),
 ('A298002', 'k4p0_s0', 'a', None, Fr(4), ''),
 ('A298113', 'k4p0_s0', 'b', Fr(1, 2), Fr(3), 'constant printed as sqrt(2); density constant is -1+sqrt(5)'),
]


==> anc/generation/ex12.py <==
import math, sys
def gen12(N):
    placed = bytearray(8 * N + 100)
    A = []; Bs = []; Cs = []
    m = 1
    for n in range(N):
        while placed[m]: m += 1
        a = m; placed[a] = 1
        while placed[m]: m += 1
        b = m; placed[b] = 1
        c = a + b + n
        assert not placed[c]
        placed[c] = 1
        A.append(a); Bs.append(b); Cs.append(c)
    return A, Bs, Cs
if __name__ == '__main__':
    N = int(sys.argv[1])
    A, B, C = gen12(N)
    print(A[:12], B[:12], C[:12])
    x = 1 + math.sqrt(2); z = 3 + 2 * math.sqrt(2)
    print('b-a values', sorted(set(B[n] - A[n] for n in range(N))))
    da = [A[n] - x * n for n in range(N)]; dc = [C[n] - z * n for n in range(N)]; db = [B[n] - x * n for n in range(N)]
    print('a - nx in [%.9f, %.9f]' % (min(da), max(da)), 'b - nx in [%.9f, %.9f]' % (min(db), max(db)), 'c - nz in [%.9f, %.9f]' % (min(dc), max(dc)))
    print('conj a:', math.sqrt(2)/2, 1+math.sqrt(2)/2, ' b:', 1+math.sqrt(2)/2, 2+math.sqrt(2)/2, ' c:', 1+math.sqrt(2), 3+math.sqrt(2))
    viol = [n for n in range(N) if not (math.sqrt(2)/2 < da[n] < 1+math.sqrt(2)/2)][:10]
    print('a violations (first 10):', viol, [(A[n], da[n]) for n in viol[:5]])
    viol = [n for n in range(N) if not (1+math.sqrt(2)/2 < db[n] < 2+math.sqrt(2)/2)][:10]
    print('b violations (first 10):', viol, [(B[n], db[n]) for n in viol[:5]])
    viol = [n for n in range(N) if not (1+math.sqrt(2) < dc[n] < 3+math.sqrt(2))][:10]
    print('c violations (first 10):', viol, [(C[n], dc[n]) for n in viol[:5]])


==> anc/generation/export_cert2.py <==
"""Write code/certificates.json: DFAO file names, output offsets, exact Bellman fixed points and conjecture data."""
import json, pickle
from fractions import Fraction as Fr
from bounds import extremes, fmt
from conj import CONJ
TAGS = ['k2p0_s1', 'k2m1_s1', 'k2m2_s1', 'k2m3_s1', 'k2m4_s1', 'k2p1_s1', 'k3p0_s1', 'k4p0_s1',
        'k2p0_s0', 'k3p0_s0', 'k4p0_s0', 'k2m4g_s1']
EXTRA = [('A297834 (listed data)', 'k2m4g_s1', 'a', Fr(-3), Fr(1), 'the OEIS data, which has a(3)=8'),
         ('A298109 (listed data)', 'k2m4g_s1', 'b', Fr(3, 2), Fr(4), 'the OEIS data, complement of the above')]
def s(v):
    return '(%s)+(%s)*sqrt(%d)' % (v.a, v.b, v.d)
out = []
for tag in TAGS:
    D = pickle.load(open('dfao_%s.pkl' % tag, 'rb'))
    k, c, sh = D['k'], D['c'], D['sh']
    for x in 'ab':
        g = D['res'][x]
        off = -min(o for o in g['out'] if o is not None)
        sup, inf, info = extremes(g, k)
        cert = [dict(state=int(st), z=int(z), sup_theta=s(info['EX'][i]), inf_theta=s(info['EN'][i])) for i, (st, z) in enumerate(info['T'])]
        conj = [dict(anum=a, lo=str(lo) if lo is not None else None, hi=str(hi) if hi is not None else None, note=nt)
                for (a, t, w, lo, hi, nt) in CONJ + EXTRA if t == tag and w == x]
        cc = ('+%d' % c) if c > 0 else ('%d' % c if c < 0 else '')
        eq = ('a(n) = 2*b(n-1) - b(n-2) + %d*n%s' if sh == 1 else 'a(n) = 2*b(n) - b(n-1) + %d*n%s') % (k, cc)
        init = 'a(0)=1, a(1)=2, b(0)=3, b(1)=4' + (', b(2)=5' if sh == 0 else '')
        overrides = {'3': 8} if tag == 'k2m4g_s1' else {}
        if overrides: eq += ' for n >= 2, n != 3; a(3) = 8'
        out.append(dict(tag=tag, k=k, c=c, shift=sh, seq=x, dfao='G%s%s.txt' % (x.upper(), tag.replace('_', '')),
                        linear_coeff=(k + 1) if x == 'a' else 1, output_offset=off, equation=eq, initial=init,
                        overrides=overrides, sup=s(sup), inf=s(inf), sup_text=fmt(sup), inf_text=fmt(inf),
                        sup_float=float(sup), inf_float=float(inf), theta_extremes=cert, conjectures=conj))
        print(tag, x, 'offset', off, fmt(inf), fmt(sup), [(cj['anum'], cj['lo'], cj['hi']) for cj in conj])
json.dump(out, open('code/certificates.json', 'w'), indent=1)


==> anc/generation/gen.py <==
"""Generate solutions of Kimberling's linear complementary equations
   shift=1: a(n) = 2 b(n-1) - b(n-2) + k n + c   (a0=1,a1=2,b0=3,b1=4)
   shift=0: a(n) = 2 b(n)   - b(n-1) + k n + c   (a0=1,a1=2,b0=3,b1=4,b2=5)
b = increasing list of positive integers not among the a-values."""
from math import isqrt

def gen(k, c, shift, N):
    A = [1, 2]
    B = [3, 4] if shift == 1 else [3, 4, 5]
    aset = set(A)
    x = B[-1]
    n = 2
    while len(A) < N:
        # need B[n-shift]
        while len(B) <= n - shift:
            x += 1
            while x in aset:
                x += 1
            B.append(x)
        an = 2 * B[n - shift] - B[n - shift - 1] + k * n + c
        assert an > B[n - shift], (n, an)
        A.append(an); aset.add(an)
        n += 1
    # extend B up to below max A, and check complementarity on [1, A[-1]]
    while True:
        x += 1
        while x in aset:
            x += 1
        if x > A[-1]:
            break
        B.append(x)
    M = A[-1]
    assert len(set(A)) + len(B) == M or k == 1, 'not complementary'
    return A, B

def floor_ng(n, k):
    """floor(n*gamma), gamma = (-k+sqrt(k^2+4))/2 = [0;k,k,k,...]"""
    s = isqrt((k * k + 4) * n * n)
    return (-k * n + s) // 2

if __name__ == '__main__':
    import sys
    k, c, sh, N = map(int, sys.argv[1:5])
    A, B = gen(k, c, sh, N)
    print(A[:30]); print(B[:30])


==> anc/generation/glitch.py <==
"""The OEIS data of A297834/A298109: the complementary pair with a(0)=1,a(1)=2,b(0)=3,b(1)=4,
a(3)=8, and a(n)=2b(n-1)-b(n-2)+2n-4 for n=2 and n>=4. Generate it from that rule and guess DFAOs."""
import sys, pickle
sys.path.insert(0, '.')
from numer import Ost
from guess import guess, run
from build import shv

def gen_glitch(N):
    A = [1, 2]; B = [3, 4]; used = {1, 2}; cand = 4
    for n in range(2, N):
        while len(B) <= n - 1:
            cand += 1
            while cand in used: cand += 1
            B.append(cand)
        x = 8 if n == 3 else 2 * B[n - 1] - B[n - 2] + 2 * n - 4
        assert x > B[n - 1] and x > A[-1]
        A.append(x); used.add(x)
    while True:
        cand += 1
        while cand in used: cand += 1
        if cand > A[-1]: break
        B.append(cand)
    assert sorted(set(A) | set(B)) == list(range(1, A[-1] + 1))
    return A, B

if __name__ == '__main__':
    N = int(sys.argv[1]); P = int(sys.argv[2]); S = int(sys.argv[3])
    A, B = gen_glitch(N)
    num = Ost(2, len(B) + 10)
    ga = [A[n] - 3 * n - shv(num, n) for n in range(len(A))]
    gb = [B[n] - n - shv(num, n) for n in range(len(B))]
    res = {}
    for name, f in (('a', ga), ('b', gb)):
        g = guess(f, num, P, S)
        err = sum(1 for n in range(len(f)) if run(g, num, n) != f[n]) if g['ok'] else -1
        print('glitch', name, 'values', sorted(set(f)), 'states', g['n'], 'levels', g['level_new'], 'ok', g['ok'], 'mismatch', err, 'checked', len(f))
        res[name] = g
    pickle.dump(dict(k=2, c=-4, sh=1, res=res, q=num.q), open('dfao_k2m4g_s1.pkl', 'wb'))


==> anc/generation/guess.py <==
"""Guess a minimal msd-first DFAO for a sequence f(0..N-1) in a numeration system (Myhill-Nerode on data)."""
from numer import Ost

def guess(f, num, P, S):
    N = len(f)
    q = num.q
    assert q[P + S] <= N + 1 or True
    sufs = []
    for j in range(S + 1):
        for v in num.words(j):
            if j == 0 or v[-1] <= num.last_max:
                sufs.append(v)
    def sig(w):
        m = len(w)
        base = [0] * (S + 1)
        # val(w v) = sum_i w_i q[...] shifted by |v| + val(v)
        out = []
        endtop = (m > 0 and w[-1] == num.top)
        for v in sufs:
            j = len(v)
            if endtop and j > 0 and v[0] != 0:
                out.append(None); continue
            if j == 0 and m > 0 and w[-1] > num.last_max:
                out.append(None); continue
            x = sum(w[t] * q[m - 1 - t + j] for t in range(m)) + num.val(v)
            out.append(f[x] if x < N else '?')
        return (endtop, tuple(out))
    classes = {}
    rep = []
    cls_of = {}
    level_new = []
    for m in range(P + 1):
        new = 0
        for w in num.words(m):
            s = sig(w)
            if s not in classes:
                classes[s] = len(rep); rep.append(w); new += 1
            cls_of[w] = classes[s]
        level_new.append(new)
    nst = len(rep)
    # transitions from representatives
    delta = {}
    ok = True
    for i, w in enumerate(rep):
        if len(w) >= P:
            ok = False; continue
        for d in range(num.top + 1):
            if w and w[-1] == num.top and d != 0:
                delta[(i, d)] = None; continue
            delta[(i, d)] = cls_of[w + (d,)]
    # consistency: for all prefixes w of length < P
    bad = 0
    for w, c in cls_of.items():
        if len(w) >= P: continue
        for d in range(num.top + 1):
            if w and w[-1] == num.top and d != 0: continue
            if delta.get((c, d)) != cls_of[w + (d,)]: bad += 1
    outputs = []
    for i, w in enumerate(rep):
        x = num.val(w)
        outputs.append(f[x] if num.valid(w) else None)
    return dict(n=nst, level_new=level_new, ok=ok and bad == 0, bad=bad, rep=rep, delta=delta, out=outputs, init=cls_of[()])

def run(dfao, num, n):
    s = dfao['init']
    for d in num.rep(n):
        s = dfao['delta'][(s, d)]
    return dfao['out'][s]


==> anc/generation/kimb_prog.py <==
"""Faithful simulation of Kimberling's Mathematica program in the OEIS entries (memoized a[], mutable b[])."""
import sys
sys.setrecursionlimit(10000)
from gen import gen

def kimb(k, c, shift, J):
    a = {0: 1, 1: 2}
    b = {0: 3, 1: 4}
    if shift == 0: b[2] = 5
    def A(n):
        if n in a: return a[n]
        i, j = (n - 1, n - 2) if shift == 1 else (n, n - 1)
        if i not in b or j not in b:
            raise RuntimeError('undefined b at a[%d]' % n)
        a[n] = 2 * b[i] - 1 * b[j] + k * n + c
        return a[n]
    j = 1; kk = None
    while j < J:
        kk = A(j) - j - 1
        while kk < A(j + 1) - j + 1:
            b[kk] = j + kk + 2; kk += 1
        j += 1
    outa = []
    for n in range(0, kk + 1):
        try: outa.append(A(n))
        except RuntimeError: break
    outb = []
    for n in range(0, kk + 1):
        if n not in b: break
        outb.append(b[n])
    return outa, outb

if __name__ == '__main__':
    tags = ['k2p0_s1','k2m1_s1','k2m2_s1','k2m3_s1','k2m4_s1','k2p1_s1','k3p0_s1','k4p0_s1','k2p0_s0','k3p0_s0','k4p0_s0']
    for t in tags:
        k = int(t[1]); c = int(t[3]) * (-1 if t[2] == 'm' else 1); sh = int(t[-1])
        KA, KB = kimb(k, c, sh, 80000)
        A, B = gen(k, c, sh, len(KA) + 10)
        da = next((n for n in range(len(KA)) if KA[n] != A[n]), None)
        db = next((n for n in range(len(KB)) if KB[n] != B[n]), None)
        print(t, 'program terms a', len(KA), 'b', len(KB), 'first a-diff', da, 'first b-diff', db,
              '' if da is None else (KA[da], A[da]))


==> anc/generation/numer.py <==
"""Ostrowski numeration for gamma=[0;k,k,k,...] (k>=2), and Zeckendorf for k=1.
Words are msd-first tuples of digits; position i (from the right) has weight q[i]."""

class Ost:
    def __init__(self, k, maxval):
        self.k = k
        if k == 1:
            q = [1, 2]
            while q[-1] <= maxval * 2: q.append(q[-1] + q[-2])
            self.top = 1          # max digit
            self.last_max = 1     # max least significant digit
        else:
            q = [1, k]
            while q[-1] <= maxval * 2: q.append(k * q[-1] + q[-2])
            self.top = k
            self.last_max = k - 1
        self.q = q

    def rep(self, n, L=None):
        q = self.q
        if L is None:
            L = 0
            while L < len(q) and q[L] <= n: L += 1
        d = [0] * L
        for i in range(L - 1, -1, -1):
            d[i] = n // q[i]; n -= d[i] * q[i]
        assert n == 0
        return tuple(reversed(d))

    def val(self, w):
        L = len(w)
        return sum(w[j] * self.q[L - 1 - j] for j in range(L))

    def valid_prefix(self, w):
        # no digit k (top) followed by a nonzero digit
        for i in range(len(w) - 1):
            if w[i] == self.top and w[i + 1] != 0: return False
        return all(0 <= x <= self.top for x in w)

    def valid(self, w):
        return self.valid_prefix(w) and (len(w) == 0 or w[-1] <= self.last_max)

    def words(self, L):
        """all valid prefixes (msd-first) of length exactly L"""
        res = [()]
        for _ in range(L):
            nxt = []
            for w in res:
                for d in range(self.top + 1):
                    if w and w[-1] == self.top and d != 0: continue
                    nxt.append(w + (d,))
            res = nxt
        return res


==> anc/generation/qs.py <==
"""Exact arithmetic in Q(sqrt(d)) for a fixed non-square d > 0 (or d = 0: plain rationals)."""
from fractions import Fraction as Fr
import math


class QS:
    __slots__ = ('a', 'b', 'd')

    def __init__(self, a, b=0, d=0):
        self.a = Fr(a)
        self.b = Fr(b) if d else Fr(0)
        self.d = d

    def _co(self, o):
        if isinstance(o, QS):
            assert o.d == self.d or o.b == 0 or self.b == 0, (o.d, self.d)
            return o
        return QS(o, 0, self.d)

    def __add__(self, o):
        o = self._co(o); d = self.d or o.d
        return QS(self.a + o.a, self.b + o.b, d)
    __radd__ = __add__

    def __neg__(self):
        return QS(-self.a, -self.b, self.d)

    def __sub__(self, o):
        return self + (-self._co(o))

    def __rsub__(self, o):
        return self._co(o) - self

    def __mul__(self, o):
        o = self._co(o); d = self.d or o.d
        return QS(self.a * o.a + self.b * o.b * d, self.a * o.b + self.b * o.a, d)
    __rmul__ = __mul__

    def conj(self):
        return QS(self.a, -self.b, self.d)

    def norm(self):
        return self.a * self.a - self.b * self.b * self.d

    def __truediv__(self, o):
        o = self._co(o)
        n = o.norm()
        assert n != 0
        p = self * o.conj()
        return QS(p.a / n, p.b / n, p.d)

    def __rtruediv__(self, o):
        return self._co(o) / self

    def __pow__(self, k):
        r = QS(1, 0, self.d)
        for _ in range(k):
            r = r * self
        return r

    def sign(self):
        a, b, d = self.a, self.b, self.d
        if b == 0 or d == 0:
            return (a > 0) - (a < 0)
        if a >= 0 and b >= 0:
            return 1
        if a <= 0 and b <= 0:
            return -1
        s = (a * a > b * b * d) - (a * a < b * b * d)
        return s if a > 0 else -s

    def __lt__(self, o): return (self - o).sign() < 0
    def __le__(self, o): return (self - o).sign() <= 0
    def __gt__(self, o): return (self - o).sign() > 0
    def __ge__(self, o): return (self - o).sign() >= 0

    def __eq__(self, o):
        try:
            return (self - o).sign() == 0
        except Exception:
            return False

    def __hash__(self):
        return hash((self.a, self.b))

    def __float__(self):
        return float(self.a) + float(self.b) * math.sqrt(self.d)

    def is_rational(self):
        return self.b == 0 or self.d == 0

    def __repr__(self):
        if self.b == 0 or self.d == 0:
            return str(self.a)
        sg = '+' if self.b > 0 else '-'
        return '(%s %s %s*sqrt(%d))' % (self.a, sg, abs(self.b), self.d)

    def tex(self):
        """Simplest LaTeX form (p + q sqrt d)/m."""
        a, b = self.a, self.b
        if b == 0 or self.d == 0:
            return frac_tex(a)
        m = math.lcm(a.denominator, b.denominator)
        p, q = int(a * m), int(b * m)
        # pull square factors out of d
        d = self.d; k = 1
        for f in range(2, int(math.isqrt(d)) + 1):
            while d % (f * f) == 0:
                d //= f * f; k *= f
        q *= k
        sq = r'\sqrt{%d}' % d
        qs = sq if q == 1 else ('-' + sq if q == -1 else '%d%s' % (q, sq))
        neg = ''
        if p <= 0 and q < 0:
            neg = '-'; p, q = -p, -q
            qs = sq if q == 1 else '%d%s' % (q, sq)
        if p == 0:
            num = qs
        elif q > 0 and p < 0 and m == 1:
            num = '%s%d' % (qs, p)
        else:
            num = '%d%s%s' % (p, '+' if q > 0 else '', qs)
        if m == 1:
            return ('-(%s)' % num) if (neg and p != 0) else neg + num
        return r'%s\frac{%s}{%d}' % (neg, num, m)


def frac_tex(a):
    a = Fr(a)
    if a.denominator == 1:
        return str(a.numerator)
    s = '-' if a < 0 else ''
    return r'%s\frac{%d}{%d}' % (s, abs(a.numerator), a.denominator)


def squarefree_part(n):
    k = 1; d = n
    for f in range(2, int(math.isqrt(n)) + 1):
        while d % (f * f) == 0:
            d //= f * f; k *= f
    return k, d


==> anc/generation/wbounds.py <==
import os
from conj import CONJ
from build import WAL
L = []
for k in (2, 3, 4):
    base = 'msd_o%d' % k
    digs = '|'.join(str(d) for d in range(k + 1)); nz = '|'.join(str(d) for d in range(1, k + 1))
    L.append('reg neg%d %s "(%s)*(%s)(00)*0";' % (k, base, digs, nz))
    L.append('def fl%d "?%s (m=0 & y=0) | (m>=1 & Es $sh%d(m,s) & (($neg%d(m) & y+1=s) | (~$neg%d(m) & y=s)))";' % (k, base, k, k, k))
def lin(q, p, m, x):
    # returns (lhs, rhs) strings for comparing q*x - p - q*m*n  with z
    return None
for (anum, tag, w, lo, hi, note) in CONJ:
    k = int(tag[1]); base = 'msd_o%d' % k
    nm = tag.replace('_', '')
    X = '$%s%s(n,x)' % (w, nm)
    mm = (k + 1) if w == 'a' else 1
    for kind, B in (('lo', lo), ('hi', hi)):
        if B is None: continue
        p, q = B.numerator, B.denominator
        # hi: q x - p - q mm n <= z ; lo: q x - p - q mm n >= z+1
        left = '%d*x' % q + ('+%d' % (-p) if p < 0 else '')
        rpart = '%d*n' % (q * mm) + ('+%d' % p if p > 0 else '')
        if kind == 'hi':
            concl = '%s<=z+%s' % (left, rpart)
        else:
            concl = '%s>=z+1+%s' % (left, rpart)
        L.append('eval %s_%s "?%s An,m,x,z (n>=1 & %s & m=%d*n & $fl%d(m,z)) => %s";' % (anum, kind, base, X, q, k, concl))
# sanity: A297830 with a too-small bound 29/10 (sup is 3/2+sqrt2 = 2.914 > 2.9) must be FALSE
L.append('eval SANITY_FALSE "?msd_o2 An,m,x,z (n>=1 & $ak2p0s1(n,x) & m=10*n & $fl2(m,z)) => 10*x<=z+30*n+29";')
# A297836 fails infinitely often: for every n there is a larger m with a(m) - (5+sqrt13)m/2 > 2
L.append('eval A297836_io "?msd_o3 An Ej,x,z j>n & $ak3p0s1(j,x) & $fl3(j,z) & x>z+4*j+2";')
L.append('eval fl_spot "?msd_o2 $fl2(1,0) & $fl2(3,1) & $fl2(5,2) & $fl2(7,2) & $fl2(12,4)";')
src = open(os.path.join(WAL, 'Command Files', 'ceq_batch.txt')).read().split('\n')
src = [l for l in src if l and l != 'exit;' and not l.startswith('eval spot')]
# keep definitions only (skip the evals to save time)
defs = [l for l in src if not l.startswith('eval ') or l.startswith('eval shtot')]
open(os.path.join(WAL, 'Command Files', 'ceq_bounds.txt'), 'w').write('\n'.join(defs + L + ['exit;']) + '\n')
print('\n'.join(L))


==> anc/generation/wwrite.py <==
import sys, pickle, os
from numer import Ost
from build import dfao_file, lsh_file, WAL

def write(tag, sanity=True):
    D = pickle.load(open('dfao_%s.pkl' % tag, 'rb'))
    k, c, sh = D['k'], D['c'], D['sh']
    num = Ost(k, 10)
    base = 'msd_o%d' % k
    nm = tag.replace('_', '')
    offs = {}
    for x in 'ab':
        g = D['res'][x]
        vals = [o for o in g['out'] if o is not None]
        off = -min(vals)
        offs[x] = (off, sorted(set(vals)))
        open(os.path.join(WAL, 'Word Automata Library', 'G%s%s.txt' % (x.upper(), nm)), 'w').write(dfao_file(g, num, base, off))
    open(os.path.join(WAL, 'Automata Library', 'lsh%d.txt' % k), 'w').write(lsh_file(num, base))
    def fdef(x, lin):
        off, vals = offs[x]
        parts = []
        for v in vals:
            rhs = '%s+s' % lin
            if v > 0: rhs += '+%d' % v
            lhs = 'z' if v >= 0 else 'z+%d' % (-v)
            parts.append('(G%s%s[n]=@%d & %s=%s)' % (x.upper(), nm, v + off, lhs, rhs))
        return ' | '.join(parts)
    L = []
    L.append('ost o%d [0] [%d];' % (k, k))
    L.append('def sh%d "?%s Ey $lsh%d(n,y) & y=%d*n+s";' % (k, base, k, k))
    L.append('eval shtot%d "?%s An Es $sh%d(n,s)";' % (k, base, k))
    L.append('def a%s "?%s Es $sh%d(n,s) & (%s)";' % (nm, base, k, fdef('a', '%d*n' % (k + 1))))
    L.append('def b%s "?%s Es $sh%d(n,s) & (%s)";' % (nm, base, k, fdef('b', 'n')))
    A, Bn = 'a' + nm, 'b' + nm
    L.append('eval %s_tot "?%s An (Ez $%s(n,z)) & (Ez $%s(n,z))";' % (nm, base, A, Bn))
    L.append('eval %s_fun "?%s An,x,y (($%s(n,x) & $%s(n,y)) | ($%s(n,x) & $%s(n,y))) => x=y";' % (nm, base, A, A, Bn, Bn))
    L.append('eval %s_inc "?%s An,x,y (($%s(n,x) & $%s(n+1,y)) | ($%s(n,x) & $%s(n+1,y))) => x<y";' % (nm, base, A, A, Bn, Bn))
    L.append('eval %s_comp "?%s Ax x>=1 => ((En $%s(n,x)) <=> ~(En $%s(n,x)))";' % (nm, base, A, Bn))
    init = '$%s(0,1) & $%s(1,2) & $%s(0,3) & $%s(1,4)' % (A, A, Bn, Bn)
    if sh == 0: init += ' & $%s(2,5)' % Bn
    L.append('eval %s_init "?%s %s";' % (nm, base, init))
    cc = '+%d' % c if c > 0 else ''
    lhs_extra = '+%d' % (-c) if c < 0 else ''
    if sh == 1:
        L.append('eval %s_eq "?%s An,x,y,z (n>=2 & $%s(n,x) & $%s(n-1,y) & $%s(n-2,z)) => x+z%s=2*y+%d*n%s";' % (nm, base, A, Bn, Bn, lhs_extra, k, cc))
    else:
        L.append('eval %s_eq "?%s An,x,y,z (n>=2 & $%s(n,x) & $%s(n,y) & $%s(n-1,z)) => x+z%s=2*y+%d*n%s";' % (nm, base, A, Bn, Bn, lhs_extra, k, cc))
    if sanity:
        # deliberately false: equation with the wrong constant
        if sh == 1:
            L.append('eval %s_FALSE "?%s An,x,y,z (n>=2 & $%s(n,x) & $%s(n-1,y) & $%s(n-2,z)) => x+z%s=2*y+%d*n%s+1";' % (nm, base, A, Bn, Bn, lhs_extra, k, cc))
        else:
            L.append('eval %s_FALSE "?%s An,x,y,z (n>=2 & $%s(n,x) & $%s(n,y) & $%s(n-1,z)) => x+z%s=2*y+%d*n%s+1";' % (nm, base, A, Bn, Bn, lhs_extra, k, cc))
    return L

if __name__ == '__main__':
    tags = sys.argv[1:]
    L = []
    for t in tags:
        L += write(t)
    # dedupe ost/sh lines
    seen = set(); out = []
    for l in L:
        if (l.startswith('ost') or l.startswith('def sh') or l.startswith('eval shtot')) and l in seen: continue
        seen.add(l); out.append(l)
    out.append('exit;')
    fn = 'ceq_%s.txt' % ('_'.join(tags) if len(tags) < 3 else 'batch')
    open(os.path.join(WAL, 'Command Files', fn), 'w').write('\n'.join(out) + '\n')
    print(fn); print('\n'.join(out))


==> anc/test_checker.py <==
"""Negative controls for check_certificates.py.

Each test corrupts one field of a copy of certificates.json, runs the checker on it (with the first
2000 terms, which is enough for these tests), and requires that the checker reports a failure and
exits with a nonzero status (and, for the later tests, that its output names the reason).  The unmodified
file, and the controls that only rewrite it in an equivalent form, must pass with exit status 0.
Run: python3 test_checker.py
"""
import copy, json, os, shutil, subprocess, sys, tempfile

HERE = os.path.dirname(os.path.abspath(__file__))
CHECKER = os.path.join(HERE, 'check_certificates.py')
NCHECK = '2000'


def run(entries, flags=(), ncheck=NCHECK, checker=CHECKER, extra=()):
    # the checker finds the DFAO files relative to its own location, so the copy can live anywhere;
    # entries is the list of records, or the text of the file; extra: arguments after NCHECK
    with tempfile.NamedTemporaryFile('w', suffix='.json', delete=False) as fh:
        fh.write(entries) if isinstance(entries, str) else json.dump(entries, fh)
        path = fh.name
    try:
        p = subprocess.run([sys.executable, *flags, checker, path, ncheck, *extra], capture_output=True, text=True)
    finally:
        os.unlink(path)
    out = p.stdout.strip().splitlines()
    return p.returncode, out[-1] if out else p.stderr.strip()[-200:], p.stdout + p.stderr


def rec(C, tag, seq):
    return next(e for e in C if e['tag'] == tag and e['seq'] == seq)


def mutate(C, desc, tag, seq, fn, expect=None):
    # expect: a text the checker's output must contain (the reason for the failure)
    D = copy.deepcopy(C)
    fn(rec(D, tag, seq))
    return (desc, D) if expect is None else (desc, D, expect)


def both(C, desc, tag, fn, expect):
    # the same change in the a and b records of a system
    D = copy.deepcopy(C)
    fn(rec(D, tag, 'a')); fn(rec(D, tag, 'b'))
    return desc, D, expect


C = json.load(open(os.path.join(HERE, 'certificates.json')))
tests = [
    mutate(C, 'exact sup of the first record replaced by 100', 'k2p0_s1', 'a', lambda e: e.update(sup='100')),
    mutate(C, 'exact sup of the first record increased by 10^-40', 'k2p0_s1', 'a',
           lambda e: e.update(sup='(%s) + 10**(-40)' % e['sup'])),
    mutate(C, 'exact inf of A298004 lowered by 1/1000', 'k3p0_s1', 'b', lambda e: e.update(inf='(%s) - 1/1000' % e['inf'])),
    mutate(C, 'one sup_theta of A297831 increased by 1', 'k2m1_s1', 'a',
           lambda e: e['theta_extremes'][1].update(sup_theta='(%s) + 1' % e['theta_extremes'][1]['sup_theta'])),
    mutate(C, 'output_offset of A298005 changed', 'k4p0_s1', 'b', lambda e: e.update(output_offset=e['output_offset'] + 1)),
    mutate(C, 'verdict of A297836 changed to TRUE', 'k3p0_s1', 'a', lambda e: e['conjectures'][0].update(verdict='TRUE')),
    mutate(C, 'first counterexample of A297836 changed to 3', 'k3p0_s1', 'a',
           lambda e: e['conjectures'][0].update(first_counterexample=3)),
    mutate(C, 'upper bound of A297830 lowered from 3 to 2', 'k2p0_s1', 'a', lambda e: e['conjectures'][0].update(hi='2')),
    mutate(C, 'counterexample 5 added to the true A297830', 'k2p0_s1', 'a',
           lambda e: e['conjectures'][0].update(first_counterexample=5)),
    mutate(C, 'sup_float of the first record replaced by 100', 'k2p0_s1', 'a', lambda e: e.update(sup_float=100.0)),
    # (the display floats are compared with an absolute tolerance of 1e-9)
    mutate(C, 'sup_float of the first record increased by 2e-9', 'k2p0_s1', 'a',
           lambda e: e.update(sup_float=e['sup_float'] + 2e-9), 'k2p0_s1 a FAIL'),
    mutate(C, 'inf_text of the first record replaced by -1', 'k2p0_s1', 'a', lambda e: e.update(inf_text='-1')),
]
D = copy.deepcopy(C)
D.pop()
tests.append(('last record removed', D))
D = copy.deepcopy(C)
i = next(j for j, e in enumerate(D) if e['tag'] == 'k2m4g_s1' and e['seq'] == 'b')
D[i] = copy.deepcopy(rec(C, 'k2m4_s1', 'b'))
tests.append(('variant record k2m4g_s1 b replaced by a copy of k2m4_s1 b', D))
D = copy.deepcopy(C)
i = next(j for j, e in enumerate(D) if e['tag'] == 'k2m3_s1' and e['seq'] == 'b')
D[i] = dict(copy.deepcopy(rec(C, 'k2m4_s1', 'b')), tag='k2m3_s1', conjectures=copy.deepcopy(D[i]['conjectures']))
tests.append(('record k2m3_s1 b given the equation data of k2m4_s1 b', D))
# version 3: exact parsing (a decimal or scientific literal would be read as a binary float)
inexact = 'not an exact expression'
tests += [
    mutate(C, 'exact sup of the first record increased by 1e-40', 'k2p0_s1', 'a',
           lambda e: e.update(sup='(%s) + 1e-40' % e['sup']), inexact),
    mutate(C, 'exact inf of the first record increased by 1e-40', 'k2p0_s1', 'a',
           lambda e: e.update(inf='(%s) + 1e-40' % e['inf']), inexact),
    mutate(C, 'exact inf of the first record increased by 10^-40', 'k2p0_s1', 'a',
           lambda e: e.update(inf='(%s) + 10**(-40)' % e['inf']), 'SOME FAILED'),
    mutate(C, 'one sup_theta of A297831 increased by 1e-40', 'k2m1_s1', 'a',
           lambda e: e['theta_extremes'][1].update(sup_theta='(%s) + 1e-40' % e['theta_extremes'][1]['sup_theta']),
           inexact),
    mutate(C, 'one sup_theta of A297831 increased by 10^-40', 'k2m1_s1', 'a',
           lambda e: e['theta_extremes'][1].update(sup_theta='(%s) + 10**(-40)' % e['theta_extremes'][1]['sup_theta']),
           'k2m1_s1 a FAIL'),
    mutate(C, 'exact sup of the first record written with 1.5', 'k2p0_s1', 'a',
           lambda e: e.update(sup='(1.5)+(1)*sqrt(2)'), inexact),
    mutate(C, 'sup_text of the first record written with 1.5', 'k2p0_s1', 'a',
           lambda e: e.update(sup_text='1.5 + sqrt2'), inexact),
    mutate(C, 'upper bound of A297830 written as 3e0', 'k2p0_s1', 'a', lambda e: e['conjectures'][0].update(hi='3e0'),
           inexact),
    mutate(C, 'exact sup of the first record given as a JSON number', 'k2p0_s1', 'a',
           lambda e: e.update(sup=e['sup_float']), "mistyped fields ['sup']"),
    mutate(C, 'output_offset of the first record given as 1.0', 'k2p0_s1', 'a',
           lambda e: e.update(output_offset=float(e['output_offset'])), "mistyped fields ['output_offset']"),
]
# overrides and equation data
tests += [
    mutate(C, 'override a(100000) = 0 added to k2m4g_s1 a', 'k2m4g_s1', 'a',
           lambda e: e['overrides'].update({'100000': 0}), 'overrides'),
    both(C, 'override a(3) = 8 of k2m4g_s1 given as 8.0', 'k2m4g_s1', lambda e: e['overrides'].update({'3': 8.0}),
         'overrides'),
    both(C, 'override a(2) = 9 (its true value) added to k2p0_s1', 'k2p0_s1', lambda e: e['overrides'].update({'2': 9}),
         'overrides'),
    mutate(C, 'equation of k2m4g_s1 b without a(3) = 8', 'k2m4g_s1', 'b',
           lambda e: e.update(equation=rec(C, 'k2m4_s1', 'b')['equation']), 'equation or initial'),
    mutate(C, 'initial of k2p0_s0 a without b(2)=5', 'k2p0_s0', 'a',
           lambda e: e.update(initial=rec(C, 'k2p0_s1', 'a')['initial']), 'equation or initial'),
    mutate(C, 'c and equation of k2m3_s1 b changed to those of k2m4_s1', 'k2m3_s1', 'b',
           lambda e: e.update(c=-4, equation=rec(C, 'k2m4_s1', 'b')['equation']), 'other record of k2m3_s1'),
]
# theta_extremes keys
theta = 'k2p0_s1 a FAIL theta_extremes'
tests += [
    mutate(C, 'conflicting entry (0, 0) with sup_theta 100 put first', 'k2p0_s1', 'a',
           lambda e: e['theta_extremes'].insert(0, dict(e['theta_extremes'][0], sup_theta='100')), theta),
    mutate(C, 'entry (0, 0) repeated', 'k2p0_s1', 'a',
           lambda e: e['theta_extremes'].append(dict(e['theta_extremes'][0])), theta),
    mutate(C, 'extra entry (99, 1)', 'k2p0_s1', 'a',
           lambda e: e['theta_extremes'].append(dict(state=99, z=1, sup_theta='0', inf_theta='0')), theta),
    mutate(C, 'last theta_extremes entry removed', 'k2p0_s1', 'a', lambda e: e['theta_extremes'].pop(), theta),
    mutate(C, 'state of the first theta entry given as 0.0', 'k2p0_s1', 'a',
           lambda e: e['theta_extremes'][0].update(state=0.0), 'theta_extremes entry'),
]
# a repeated JSON key, of which json.load would keep the last (here the correct) value
tests.append(('repeated key sup (wrong value first)', json.dumps(C).replace('"sup": "', '"sup": "100", "sup": "', 1),
              'repeated key'))
# the exact format is checked token by token: each of these sups has the correct value 3/2 + sqrt(2) when SymPy
# reads it, but is not in the documented format (floor division, operators joined across a space, an irrational
# or non-half-integer exponent, a root in a denominator, a large radicand)
for desc, sup in [('floor division //', '(3//2 + 1/2)+(1)*sqrt(2)'), ('floor division / /', '(3/ /2 + 1/2)+(1)*sqrt(2)'),
                  ('power * *', '(3/2)+sqrt(2)* *1'), ('irrational exponent', '(3/2)+(1)*sqrt(2)+2**sqrt(2)-2**sqrt(2)'),
                  ('exponent 1/3', '(3/2)+(1)*sqrt(2)+0*2**(1/3)'), ('root in a denominator', '1/(sqrt(2)-1)+1/2'),
                  ('radicand above 10000', '3/2+sqrt(2*10**6)/1000'), ('digits joined across a space', '3/2+sqrt(2)+1 0-10')]:
    tests.append(mutate(C, 'exact sup with %s' % desc, 'k2p0_s1', 'a', lambda e, s=sup: e.update(sup=s), inexact))
tests += [
    mutate(C, 'exact sup with a huge exponent 10**10**10', 'k2p0_s1', 'a',
           lambda e: e.update(sup='(3/2)+(1)*sqrt(2)+0*10**10**10'), 'too large'),
    mutate(C, 'exact sup sqrt() (malformed)', 'k2p0_s1', 'a', lambda e: e.update(sup='sqrt()'), inexact),
    mutate(C, 'exact sup (1)(2) (malformed)', 'k2p0_s1', 'a', lambda e: e.update(sup='(1)(2)'), inexact),
    mutate(C, 'upper bound of A297830 sqrt() (malformed)', 'k2p0_s1', 'a', lambda e: e['conjectures'][0].update(hi='sqrt()'),
           inexact),
    # (selecting the extremes by their float values failed on these, with an AssertionError)
    mutate(C, 'all theta values of the first record (10^97 - 1)/7', 'k2p0_s1', 'a',
           lambda e: [ce.update(sup_theta='9' * 97 + '/7', inf_theta='9' * 97 + '/7') for ce in e['theta_extremes']],
           'k2p0_s1 a FAIL'),
    mutate(C, 'sup_float of the first record NaN', 'k2p0_s1', 'a', lambda e: e.update(sup_float=float('nan')),
           "mistyped fields ['sup_float']"),
]
tests.append(('file that is not JSON', json.dumps(C)[:-1], 'invalid input: JSONDecodeError'))
# tag, equation data and DFAO file are checked before any file is read or any sequence generated
tag = 'tag, equation data and DFAO file do not match'
tests += [
    mutate(C, 'DFAO file /etc/hostname', 'k2p0_s1', 'a', lambda e: e.update(dfao='/etc/hostname'), tag),
    mutate(C, 'DFAO file named by a relative path', 'k2p0_s1', 'a',
           lambda e: e.update(dfao='../word_automata/' + e['dfao']), tag),
    mutate(C, 'linear_coeff of the first record 4', 'k2p0_s1', 'a', lambda e: e.update(linear_coeff=4), tag),
    both(C, 'k = 0 in both k2p0_s1 records, with matching equations', 'k2p0_s1',
         lambda e: e.update(k=0, equation=e['equation'].replace('+ 2*n', '+ 0*n')), tag),
]
# the notes are those of generation/conj.py and export_cert2.py, and a true conjecture has no first_counterexample
tests += [
    mutate(C, 'note of A297830 changed', 'k2p0_s1', 'a', lambda e: e['conjectures'][0].update(note='anything'),
           'differ from generation/conj.py'),
    mutate(C, 'note of the variant A297834 (listed data) changed', 'k2m4g_s1', 'a',
           lambda e: e['conjectures'][0].update(note='the OEIS data, which has a(3)=9'), 'differ from generation/conj.py'),
    mutate(C, 'first_counterexample null for the true A297830', 'k2p0_s1', 'a',
           lambda e: e['conjectures'][0].update(first_counterexample=None), 'conjecture'),
]
# version 3, second revision. A divisor must have a nonzero value r or r*sqrt(s), r and s rational, decided exactly:
# SymPy cancels x*w/w, here with w = 0 not written as 0, and x*(1+sqrt(2))/(1+sqrt(2)), to x (the correct value).
# Integer literals are those of Python 3 (no leading zero).
w = '((1+sqrt(2))*(1-sqrt(2))+1)'
divisor = 'not a rational number or a rational number times a square root'
tests += [
    mutate(C, 'exact sup times w/w, w = 0 not written as 0', 'k2p0_s1', 'a',
           lambda e: e.update(sup='(%s)*%s/%s' % (e['sup'], w, w)), 'division by zero'),
    mutate(C, 'one sup_theta of the first record times w/w, w = 0', 'k2p0_s1', 'a',
           lambda e: e['theta_extremes'][1].update(sup_theta='(%s)*%s/%s' % (e['theta_extremes'][1]['sup_theta'], w, w)),
           'division by zero'),
    mutate(C, 'sup_text of the first record times w/w, w = 0', 'k2p0_s1', 'a',
           lambda e: e.update(sup_text='3/2 + sqrt2*%s/%s' % (w, w)), 'division by zero'),
    mutate(C, 'exact sup times (1+sqrt(2))/(1+sqrt(2))', 'k2p0_s1', 'a',
           lambda e: e.update(sup='(3/2+sqrt(2))*(1+sqrt(2))/(1+sqrt(2))'), divisor),
    mutate(C, 'exact sup with leading zeros (03/02)+(001)*sqrt(0002)', 'k2p0_s1', 'a',
           lambda e: e.update(sup='(03/02)+(001)*sqrt(0002)'), 'leading zero'),
    mutate(C, 'sup_text of the first record 03/2 + sqrt2', 'k2p0_s1', 'a', lambda e: e.update(sup_text='03/2 + sqrt2'),
           'leading zero'),
    mutate(C, 'upper bound of A297830 written as 03', 'k2p0_s1', 'a', lambda e: e['conjectures'][0].update(hi='03'),
           'leading zero'),
]
# a sign that cancels to about 200 digits is decided (SymPy's is_positive could not, and the checker stopped with a
# traceback): p/q, with q the largest Pell number of 98 digits, is a convergent of sqrt(2) - 1, so that the Bellman
# check at the vertex (0, 0) needs the sign of (p+q) - q*sqrt(2), about 10^-98
pell = [0, 1]
while len(str(2 * pell[-1] + pell[-2])) <= 98:
    pell.append(2 * pell[-1] + pell[-2])
cancel = mutate(C, 'theta entry (0, 0) of the first record p and -q', 'k2p0_s1', 'a',
                lambda e: e['theta_extremes'][0].update(sup_theta=str(pell[-2]), inf_theta=str(-pell[-1])),
                'k2p0_s1 a FAIL')
tests.append(cancel)
# controls that only rewrite the file in an equivalent form; they must pass
controls = [('unmodified certificates.json', C)]
D = copy.deepcopy(C)
rec(D, 'k2p0_s1', 'a')['theta_extremes'].reverse()
controls.append(('theta_extremes of the first record reversed', D))
D = copy.deepcopy(C)
rec(D, 'k2p0_s1', 'a')['sup'] = '3/2 + 2**(1/2) + 10**(-40) - 1/10**40'
controls.append(('exact sup of the first record rewritten', D))
D = copy.deepcopy(C)
e = rec(D, 'k2p0_s1', 'a')
e.update(sup=' 3 / 2 + 2**(3/2) / 2 ', inf='-sqrt(8)/2')
e['theta_extremes'][1].update(sup_theta='-1 + 1/sqrt(2)*2', inf_theta='(1 + sqrt(2)) * (sqrt(2) - 1) * (sqrt(2) - 1)')
controls.append(('sup, inf and a theta entry in other exact forms', D))
D = copy.deepcopy(C)
rec(D, 'k2p0_s1', 'a').update(sup='(3+2*sqrt(2))/((1+sqrt(2))*(sqrt(2)-1)*2)+00', inf='-4/sqrt(8)')
controls.append(('divisors written as products, and the integer 00', D))
# in a display text, 2/2sqrt2 is (2/2)*sqrt(2)
D = copy.deepcopy(C)
rec(D, 'k2p0_s1', 'a').update(sup_text='3/2 + 2/2sqrt2')
controls.append(('sup_text of the first record 3/2 + 2/2sqrt2', D))
ok = True
for desc, data in controls:
    code, last, _ = run(data)
    good = code == 0 and last == 'ALL OK'
    ok = ok and good
    print('%-55s exit %d  %s  %s' % (desc, code, last, 'PASS' if good else 'FAIL'))
for desc, data, *expect in tests:
    code, last, full = run(data)
    good = code != 0 and all(t in full for t in expect) and 'Traceback' not in full
    ok = ok and good
    print('%-55s exit %d  %s  %s' % (desc, code, last[:40], 'PASS' if good else 'FAIL'))
# NCHECK must be an integer of at least 4 (the least counterexample n = 2 of A297836 and the override a(3) = 8 are
# checked); 4 itself is accepted
for n in ['0', '1', '2', '3', '-1', 'abc', '+4', ' 4 ', '4_0', '\u0664']:  # (the last is an Arabic-Indic 4)
    code, last, full = run(C, ncheck=n)
    good = code != 0 and 'usage:' in full and 'at least 4' in full and 'Traceback' not in full
    ok = ok and good
    print('%-55s exit %d  %s  %s' % ('NCHECK %r' % n, code, last[:40], 'PASS' if good else 'FAIL'))
code, last, full = run(C, ncheck='4', extra=['999999'])
good = code != 0 and 'usage:' in full and 'at most two arguments' in full and 'Traceback' not in full
ok = ok and good
print('%-55s exit %d  %s  %s' % ('a third argument after NCHECK', code, last[:40], 'PASS' if good else 'FAIL'))
code, last, full = run(C, ncheck='4')
good = code == 0 and last == 'ALL OK'
ok = ok and good
print('%-55s exit %d  %s  %s' % ('unmodified file with NCHECK 4', code, last, 'PASS' if good else 'FAIL'))
# a sign that needs more than MAXPREC bits stops the checker with an error message, not a traceback: a copy of the
# checker with MAXPREC lowered to 256 bits (next to copies of walnut/ and generation/) on the input of the test above
# that needs 512 bits
with tempfile.TemporaryDirectory() as tmp:
    src = open(CHECKER).read()
    good = src.count('MAXPREC = 100, 400, 10000, 2 ** 18') == 1
    with open(os.path.join(tmp, 'check_certificates.py'), 'w') as fh:
        fh.write(src.replace('MAXPREC = 100, 400, 10000, 2 ** 18', 'MAXPREC = 100, 400, 10000, 256'))
    for d in ('walnut', 'generation'):
        shutil.copytree(os.path.join(HERE, d), os.path.join(tmp, d), ignore=shutil.ignore_patterns('__pycache__'))
    code, last, full = run(cancel[1], checker=os.path.join(tmp, 'check_certificates.py'))
    good = (good and code == 1 and 'cannot decide the sign' in full and 'with a precision of 256 bits' in full
            and 'Traceback' not in full)
    ok = ok and good
    print('%-55s exit %d  %s  %s' % ('the same with MAXPREC = 256', code, last[:40], 'PASS' if good else 'FAIL'))
# the checker must not depend on SymPy or Python versions: SymPy 1.9 and older split 0 as 1*0 in as_coeff_Mul (1.10
# and later as 0*1), and math has no lcm, nextafter or ulp before Python 3.9; run it with SymPy's Zero.as_coeff_Mul
# replaced by that of SymPy 1.9, and with these functions removed from math after SymPy is imported
OLD = {'SymPy 1.9': 'from sympy.core.numbers import Zero\n'
                    'Zero.as_coeff_Mul = lambda self, rational=False: (sympy.S.One, self)\n'
                    'assert sympy.Integer(0).as_coeff_Mul() == (1, 0)\n',
       'Python 3.8': 'import math\nfor name in (\'lcm\', \'nextafter\', \'ulp\'):\n    vars(math).pop(name, None)\n'}
for old, patch in OLD.items():
    flags = ['-c', 'import runpy, sys, sympy\n' + patch + 'sys.argv = sys.argv[1:]\n'
             'runpy.run_path(sys.argv[0], run_name=\'__main__\')\n']
    code, last, full = run(C, flags)
    good = code == 0 and last == 'ALL OK'
    ok = ok and good
    print('%-55s exit %d  %s  %s' % ('unmodified file as with %s' % old, code, last[:40], 'PASS' if good else 'FAIL'))
    desc, data, expect = tests[[t[0] for t in tests].index('exact sup times w/w, w = 0 not written as 0')]
    code, last, full = run(data, flags)
    good = code != 0 and expect in full and 'Traceback' not in full
    ok = ok and good
    print('%-55s exit %d  %s  %s' % ('w/w, w = 0, as with %s' % old, code, last[:40], 'PASS' if good else 'FAIL'))
# python -O would skip the checker's assert statements, so the checker must refuse to run
code, last, full = run(C, ['-O'])
good = code != 0 and 'python -O' in full and 'Traceback' not in full
ok = ok and good
print('%-55s exit %d  %s  %s' % ('unmodified file under python -O', code, last[:40], 'PASS' if good else 'FAIL'))
print('ALL TESTS PASSED' if ok else 'SOME TESTS FAILED')
sys.exit(0 if ok else 1)


==> anc/walnut/automata/lsh2.txt <==
msd_o2 msd_o2

0 1
0 0 -> 1
0 1 -> 2
0 2 -> 3

1 1
0 0 -> 1
0 1 -> 2
0 2 -> 3

2 0
1 0 -> 1
1 1 -> 2
1 2 -> 3

3 0
2 0 -> 1
2 1 -> 2
2 2 -> 3


==> anc/walnut/automata/lsh3.txt <==
msd_o3 msd_o3

0 1
0 0 -> 1
0 1 -> 2
0 2 -> 3
0 3 -> 4

1 1
0 0 -> 1
0 1 -> 2
0 2 -> 3
0 3 -> 4

2 0
1 0 -> 1
1 1 -> 2
1 2 -> 3
1 3 -> 4

3 0
2 0 -> 1
2 1 -> 2
2 2 -> 3
2 3 -> 4

4 0
3 0 -> 1
3 1 -> 2
3 2 -> 3
3 3 -> 4


==> anc/walnut/automata/lsh4.txt <==
msd_o4 msd_o4

0 1
0 0 -> 1
0 1 -> 2
0 2 -> 3
0 3 -> 4
0 4 -> 5

1 1
0 0 -> 1
0 1 -> 2
0 2 -> 3
0 3 -> 4
0 4 -> 5

2 0
1 0 -> 1
1 1 -> 2
1 2 -> 3
1 3 -> 4
1 4 -> 5

3 0
2 0 -> 1
2 1 -> 2
2 2 -> 3
2 3 -> 4
2 4 -> 5

4 0
3 0 -> 1
3 1 -> 2
3 2 -> 3
3 3 -> 4
3 4 -> 5

5 0
4 0 -> 1
4 1 -> 2
4 2 -> 3
4 3 -> 4
4 4 -> 5


==> anc/walnut/commands/conjectured_bounds.txt <==
ost o2 [0] [2];
def sh2 "?msd_o2 Ey $lsh2(n,y) & y=2*n+s";
eval shtot2 "?msd_o2 An Es $sh2(n,s)";
def ak2p0s1 "?msd_o2 Es $sh2(n,s) & ((GAk2p0s1[n]=@0 & z+1=3*n+s) | (GAk2p0s1[n]=@1 & z=3*n+s) | (GAk2p0s1[n]=@2 & z=3*n+s+1) | (GAk2p0s1[n]=@3 & z=3*n+s+2) | (GAk2p0s1[n]=@4 & z=3*n+s+3))";
def bk2p0s1 "?msd_o2 Es $sh2(n,s) & ((GBk2p0s1[n]=@0 & z=n+s+1) | (GBk2p0s1[n]=@1 & z=n+s+2) | (GBk2p0s1[n]=@2 & z=n+s+3))";
def ak2m1s1 "?msd_o2 Es $sh2(n,s) & ((GAk2m1s1[n]=@0 & z+1=3*n+s) | (GAk2m1s1[n]=@1 & z=3*n+s) | (GAk2m1s1[n]=@2 & z=3*n+s+1) | (GAk2m1s1[n]=@3 & z=3*n+s+2))";
def bk2m1s1 "?msd_o2 Es $sh2(n,s) & ((GBk2m1s1[n]=@0 & z=n+s+1) | (GBk2m1s1[n]=@1 & z=n+s+2) | (GBk2m1s1[n]=@2 & z=n+s+3))";
def ak2m2s1 "?msd_o2 Es $sh2(n,s) & ((GAk2m2s1[n]=@0 & z+1=3*n+s) | (GAk2m2s1[n]=@1 & z=3*n+s) | (GAk2m2s1[n]=@2 & z=3*n+s+1) | (GAk2m2s1[n]=@3 & z=3*n+s+2))";
def bk2m2s1 "?msd_o2 Es $sh2(n,s) & ((GBk2m2s1[n]=@0 & z=n+s+1) | (GBk2m2s1[n]=@1 & z=n+s+2) | (GBk2m2s1[n]=@2 & z=n+s+3))";
def ak2m3s1 "?msd_o2 Es $sh2(n,s) & ((GAk2m3s1[n]=@0 & z+2=3*n+s) | (GAk2m3s1[n]=@1 & z+1=3*n+s) | (GAk2m3s1[n]=@2 & z=3*n+s) | (GAk2m3s1[n]=@3 & z=3*n+s+1))";
def bk2m3s1 "?msd_o2 Es $sh2(n,s) & ((GBk2m3s1[n]=@0 & z=n+s+2) | (GBk2m3s1[n]=@1 & z=n+s+3))";
def ak2m4s1 "?msd_o2 Es $sh2(n,s) & ((GAk2m4s1[n]=@0 & z+3=3*n+s) | (GAk2m4s1[n]=@1 & z+2=3*n+s) | (GAk2m4s1[n]=@2 & z+1=3*n+s) | (GAk2m4s1[n]=@3 & z=3*n+s) | (GAk2m4s1[n]=@4 & z=3*n+s+1))";
def bk2m4s1 "?msd_o2 Es $sh2(n,s) & ((GBk2m4s1[n]=@0 & z=n+s+2) | (GBk2m4s1[n]=@1 & z=n+s+3) | (GBk2m4s1[n]=@2 & z=n+s+4))";
def ak2p1s1 "?msd_o2 Es $sh2(n,s) & ((GAk2p1s1[n]=@0 & z+1=3*n+s) | (GAk2p1s1[n]=@2 & z=3*n+s+1) | (GAk2p1s1[n]=@3 & z=3*n+s+2) | (GAk2p1s1[n]=@4 & z=3*n+s+3) | (GAk2p1s1[n]=@5 & z=3*n+s+4))";
def bk2p1s1 "?msd_o2 Es $sh2(n,s) & ((GBk2p1s1[n]=@0 & z=n+s) | (GBk2p1s1[n]=@1 & z=n+s+1) | (GBk2p1s1[n]=@2 & z=n+s+2) | (GBk2p1s1[n]=@3 & z=n+s+3))";
ost o3 [0] [3];
def sh3 "?msd_o3 Ey $lsh3(n,y) & y=3*n+s";
eval shtot3 "?msd_o3 An Es $sh3(n,s)";
def ak3p0s1 "?msd_o3 Es $sh3(n,s) & ((GAk3p0s1[n]=@0 & z+2=4*n+s) | (GAk3p0s1[n]=@3 & z=4*n+s+1) | (GAk3p0s1[n]=@4 & z=4*n+s+2) | (GAk3p0s1[n]=@5 & z=4*n+s+3))";
def bk3p0s1 "?msd_o3 Es $sh3(n,s) & ((GBk3p0s1[n]=@0 & z=n+s+1) | (GBk3p0s1[n]=@1 & z=n+s+2) | (GBk3p0s1[n]=@2 & z=n+s+3))";
ost o4 [0] [4];
def sh4 "?msd_o4 Ey $lsh4(n,y) & y=4*n+s";
eval shtot4 "?msd_o4 An Es $sh4(n,s)";
def ak4p0s1 "?msd_o4 Es $sh4(n,s) & ((GAk4p0s1[n]=@0 & z+3=5*n+s) | (GAk4p0s1[n]=@4 & z=5*n+s+1) | (GAk4p0s1[n]=@5 & z=5*n+s+2) | (GAk4p0s1[n]=@6 & z=5*n+s+3))";
def bk4p0s1 "?msd_o4 Es $sh4(n,s) & ((GBk4p0s1[n]=@0 & z=n+s+1) | (GBk4p0s1[n]=@1 & z=n+s+2) | (GBk4p0s1[n]=@2 & z=n+s+3))";
def ak2p0s0 "?msd_o2 Es $sh2(n,s) & ((GAk2p0s0[n]=@0 & z+1=3*n+s) | (GAk2p0s0[n]=@2 & z=3*n+s+1) | (GAk2p0s0[n]=@3 & z=3*n+s+2) | (GAk2p0s0[n]=@4 & z=3*n+s+3) | (GAk2p0s0[n]=@5 & z=3*n+s+4))";
def bk2p0s0 "?msd_o2 Es $sh2(n,s) & ((GBk2p0s0[n]=@0 & z=n+s) | (GBk2p0s0[n]=@1 & z=n+s+1) | (GBk2p0s0[n]=@2 & z=n+s+2) | (GBk2p0s0[n]=@3 & z=n+s+3))";
def ak3p0s0 "?msd_o3 Es $sh3(n,s) & ((GAk3p0s0[n]=@0 & z+2=4*n+s) | (GAk3p0s0[n]=@3 & z=4*n+s+1) | (GAk3p0s0[n]=@4 & z=4*n+s+2) | (GAk3p0s0[n]=@5 & z=4*n+s+3) | (GAk3p0s0[n]=@6 & z=4*n+s+4))";
def bk3p0s0 "?msd_o3 Es $sh3(n,s) & ((GBk3p0s0[n]=@0 & z=n+s+1) | (GBk3p0s0[n]=@1 & z=n+s+2) | (GBk3p0s0[n]=@2 & z=n+s+3))";
def ak4p0s0 "?msd_o4 Es $sh4(n,s) & ((GAk4p0s0[n]=@0 & z+3=5*n+s) | (GAk4p0s0[n]=@4 & z=5*n+s+1) | (GAk4p0s0[n]=@5 & z=5*n+s+2) | (GAk4p0s0[n]=@6 & z=5*n+s+3) | (GAk4p0s0[n]=@7 & z=5*n+s+4))";
def bk4p0s0 "?msd_o4 Es $sh4(n,s) & ((GBk4p0s0[n]=@0 & z=n+s+1) | (GBk4p0s0[n]=@1 & z=n+s+2) | (GBk4p0s0[n]=@2 & z=n+s+3))";
reg neg2 msd_o2 "(0|1|2)*(1|2)(00)*0";
def fl2 "?msd_o2 (m=0 & y=0) | (m>=1 & Es $sh2(m,s) & (($neg2(m) & y+1=s) | (~$neg2(m) & y=s)))";
reg neg3 msd_o3 "(0|1|2|3)*(1|2|3)(00)*0";
def fl3 "?msd_o3 (m=0 & y=0) | (m>=1 & Es $sh3(m,s) & (($neg3(m) & y+1=s) | (~$neg3(m) & y=s)))";
reg neg4 msd_o4 "(0|1|2|3|4)*(1|2|3|4)(00)*0";
def fl4 "?msd_o4 (m=0 & y=0) | (m>=1 & Es $sh4(m,s) & (($neg4(m) & y+1=s) | (~$neg4(m) & y=s)))";
eval A297830_hi "?msd_o2 An,m,x,z (n>=1 & $ak2p0s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+3*n+3";
eval A298003_lo "?msd_o2 An,m,x,z (n>=1 & $bk2p0s1(n,x) & m=5*n & $fl2(m,z)) => 5*x>=z+1+5*n+3";
eval A298003_hi "?msd_o2 An,m,x,z (n>=1 & $bk2p0s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+1*n+3";
eval A297831_hi "?msd_o2 An,m,x,z (n>=1 & $ak2m1s1(n,x) & m=2*n & $fl2(m,z)) => 2*x<=z+6*n+5";
eval A298006_lo "?msd_o2 An,m,x,z (n>=1 & $bk2m1s1(n,x) & m=10*n & $fl2(m,z)) => 10*x>=z+1+10*n+9";
eval A298006_hi "?msd_o2 An,m,x,z (n>=1 & $bk2m1s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+1*n+3";
eval A297832_hi "?msd_o2 An,m,x,z (n>=1 & $ak2m2s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+3*n+2";
eval A298007_lo "?msd_o2 An,m,x,z (n>=1 & $bk2m2s1(n,x) & m=1*n & $fl2(m,z)) => 1*x>=z+1+1*n+1";
eval A298007_hi "?msd_o2 An,m,x,z (n>=1 & $bk2m2s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+1*n+3";
eval A297833_lo "?msd_o2 An,m,x,z (n>=1 & $ak2m3s1(n,x) & m=1*n & $fl2(m,z)) => 1*x+2>=z+1+3*n";
eval A297833_hi "?msd_o2 An,m,x,z (n>=1 & $ak2m3s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+3*n+1";
eval A298108_lo "?msd_o2 An,m,x,z (n>=1 & $bk2m3s1(n,x) & m=2*n & $fl2(m,z)) => 2*x>=z+1+2*n+3";
eval A298108_hi "?msd_o2 An,m,x,z (n>=1 & $bk2m3s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+1*n+4";
eval A297834_lo "?msd_o2 An,m,x,z (n>=1 & $ak2m4s1(n,x) & m=1*n & $fl2(m,z)) => 1*x+3>=z+1+3*n";
eval A297834_hi "?msd_o2 An,m,x,z (n>=1 & $ak2m4s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+3*n+1";
eval A298109_lo "?msd_o2 An,m,x,z (n>=1 & $bk2m4s1(n,x) & m=2*n & $fl2(m,z)) => 2*x>=z+1+2*n+3";
eval A298109_hi "?msd_o2 An,m,x,z (n>=1 & $bk2m4s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+1*n+4";
eval A297835_hi "?msd_o2 An,m,x,z (n>=1 & $ak2p1s1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+3*n+7";
eval A297836_hi_FALSE "?msd_o3 An,m,x,z (n>=1 & $ak3p0s1(n,x) & m=1*n & $fl3(m,z)) => 1*x<=z+4*n+2";
eval A298004_lo "?msd_o3 An,m,x,z (n>=1 & $bk3p0s1(n,x) & m=10*n & $fl3(m,z)) => 10*x>=z+1+10*n+7";
eval A298004_hi "?msd_o3 An,m,x,z (n>=1 & $bk3p0s1(n,x) & m=1*n & $fl3(m,z)) => 1*x<=z+1*n+3";
eval A297837_hi "?msd_o4 An,m,x,z (n>=1 & $ak4p0s1(n,x) & m=1*n & $fl4(m,z)) => 1*x<=z+5*n+3";
eval A298005_lo "?msd_o4 An,m,x,z (n>=1 & $bk4p0s1(n,x) & m=10*n & $fl4(m,z)) => 10*x>=z+1+10*n+7";
eval A298005_hi "?msd_o4 An,m,x,z (n>=1 & $bk4p0s1(n,x) & m=1*n & $fl4(m,z)) => 1*x<=z+1*n+3";
eval A298000_hi "?msd_o2 An,m,x,z (n>=1 & $ak2p0s0(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+3*n+4";
eval A298111_lo "?msd_o2 An,m,x,z (n>=1 & $bk2p0s0(n,x) & m=5*n & $fl2(m,z)) => 5*x>=z+1+5*n+1";
eval A298111_hi "?msd_o2 An,m,x,z (n>=1 & $bk2p0s0(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+1*n+3";
eval A298001_hi "?msd_o3 An,m,x,z (n>=1 & $ak3p0s0(n,x) & m=1*n & $fl3(m,z)) => 1*x<=z+4*n+4";
eval A298112_lo "?msd_o3 An,m,x,z (n>=1 & $bk3p0s0(n,x) & m=5*n & $fl3(m,z)) => 5*x>=z+1+5*n+2";
eval A298112_hi "?msd_o3 An,m,x,z (n>=1 & $bk3p0s0(n,x) & m=1*n & $fl3(m,z)) => 1*x<=z+1*n+3";
eval A298002_hi "?msd_o4 An,m,x,z (n>=1 & $ak4p0s0(n,x) & m=1*n & $fl4(m,z)) => 1*x<=z+5*n+4";
eval A298113_lo "?msd_o4 An,m,x,z (n>=1 & $bk4p0s0(n,x) & m=2*n & $fl4(m,z)) => 2*x>=z+1+2*n+1";
eval A298113_hi "?msd_o4 An,m,x,z (n>=1 & $bk4p0s0(n,x) & m=1*n & $fl4(m,z)) => 1*x<=z+1*n+3";
eval SANITY_FALSE "?msd_o2 An,m,x,z (n>=1 & $ak2p0s1(n,x) & m=10*n & $fl2(m,z)) => 10*x<=z+30*n+29";
eval A297836_io "?msd_o3 An Ej,x,z j>n & $ak3p0s1(j,x) & $fl3(j,z) & x>z+4*j+2";
eval fl_spot "?msd_o2 $fl2(1,0) & $fl2(3,1) & $fl2(5,2) & $fl2(7,2) & $fl2(12,4)";
exit;


==> anc/walnut/commands/kimberling_moses_example12.txt <==
ost o2 [0] [2];
def sh2 "?msd_o2 Ey $lsh2(n,y) & y=2*n+s";
reg neg2 msd_o2 "(0|1|2)*(1|2)(00)*0";
def fl2 "?msd_o2 (m=0 & y=0) | (m>=1 & Es $sh2(m,s) & (($neg2(m) & y+1=s) | (~$neg2(m) & y=s)))";
def ea "?msd_o2 Es $sh2(n,s) & ((GAex12[n]=@0 & z=2*n+s+1) | (GAex12[n]=@1 & z=2*n+s+2))";
def eb "?msd_o2 Ex $ea(n,x) & z=x+1";
def ec "?msd_o2 Ex,y $ea(n,x) & $eb(n,y) & z=x+y+n";
def placed "?msd_o2 Ei i<n & ($ea(i,y) | $eb(i,y) | $ec(i,y))";
eval ex12_tot "?msd_o2 An Ex $ea(n,x)";
eval ex12_a "?msd_o2 An,x $ea(n,x) => (x>=1 & ~$placed(n,x) & (Ay (y>=1 & y<x) => $placed(n,y)))";
eval ex12_b "?msd_o2 An,w,x ($ea(n,w) & $eb(n,x)) => (x!=w & ~$placed(n,x) & (Ay (y>=1 & y<x & y!=w) => $placed(n,y)))";
eval ex12_cnew "?msd_o2 An,x,w,v ($ec(n,x) & $ea(n,w) & $eb(n,v)) => (~$placed(n,x) & x!=w & x!=v)";
eval ex12_part "?msd_o2 Ay y>=1 => ((En $ea(n,y)) | (En $eb(n,y)) | (En $ec(n,y)))";
eval ex12_init "?msd_o2 $ea(0,1) & $eb(0,2) & $ec(0,3) & $ea(1,4) & $ec(8,51)";
eval ex12_lo "?msd_o2 An,m,x,z ($ea(n,x) & m=2*n+1 & $fl2(m,z)) => 2*x>=z+1+4*n+1";
eval ex12_hi "?msd_o2 An,m,x,z ($ea(n,x) & m=2*n+1 & $fl2(m,z)) => 2*x<=z+4*n+3";
eval ex12_FALSE1 "?msd_o2 An,x $ea(n,x) => (Ay (y>=1 & y<=x) => $placed(n,y))";
eval ex12_FALSE2 "?msd_o2 An,m,x,z ($ea(n,x) & m=2*n+1 & $fl2(m,z)) => 2*x<=z+4*n+2";
exit;


==> anc/walnut/commands/oeis_data_A297834.txt <==
ost o2 [0] [2];
def sh2 "?msd_o2 Ey $lsh2(n,y) & y=2*n+s";
eval shtot2 "?msd_o2 An Es $sh2(n,s)";
def ak2m4gs1 "?msd_o2 Es $sh2(n,s) & ((GAk2m4gs1[n]=@0 & z+3=3*n+s) | (GAk2m4gs1[n]=@1 & z+2=3*n+s) | (GAk2m4gs1[n]=@2 & z+1=3*n+s) | (GAk2m4gs1[n]=@3 & z=3*n+s) | (GAk2m4gs1[n]=@4 & z=3*n+s+1))";
def bk2m4gs1 "?msd_o2 Es $sh2(n,s) & ((GBk2m4gs1[n]=@0 & z=n+s+2) | (GBk2m4gs1[n]=@1 & z=n+s+3) | (GBk2m4gs1[n]=@2 & z=n+s+4))";
eval k2m4gs1_tot "?msd_o2 An (Ez $ak2m4gs1(n,z)) & (Ez $bk2m4gs1(n,z))";
eval k2m4gs1_fun "?msd_o2 An,x,y (($ak2m4gs1(n,x) & $ak2m4gs1(n,y)) | ($bk2m4gs1(n,x) & $bk2m4gs1(n,y))) => x=y";
eval k2m4gs1_inc "?msd_o2 An,x,y (($ak2m4gs1(n,x) & $ak2m4gs1(n+1,y)) | ($bk2m4gs1(n,x) & $bk2m4gs1(n+1,y))) => x<y";
eval k2m4gs1_comp "?msd_o2 Ax x>=1 => ((En $ak2m4gs1(n,x)) <=> ~(En $bk2m4gs1(n,x)))";
eval k2m4gs1_init "?msd_o2 $ak2m4gs1(0,1) & $ak2m4gs1(1,2) & $bk2m4gs1(0,3) & $bk2m4gs1(1,4) & $ak2m4gs1(3,8)";
eval k2m4gs1_eq "?msd_o2 An,x,y,z (n>=2 & n!=3 & $ak2m4gs1(n,x) & $bk2m4gs1(n-1,y) & $bk2m4gs1(n-2,z)) => x+z+4=2*y+2*n";
eval k2m4gs1_FALSE "?msd_o2 An,x,y,z (n>=2 & n!=3 & $ak2m4gs1(n,x) & $bk2m4gs1(n-1,y) & $bk2m4gs1(n-2,z)) => x+z+4=2*y+2*n+1";
eval spot_k2m4gs1 "?msd_o2 $ak2m4gs1(0,1) & $ak2m4gs1(1,2) & $ak2m4gs1(2,5) & $ak2m4gs1(3,8) & $ak2m4gs1(4,12) & $ak2m4gs1(5,17) & $ak2m4gs1(6,19) & $ak2m4gs1(7,22) & $ak2m4gs1(8,27) & $ak2m4gs1(9,29) & $ak2m4gs1(10,32) & $ak2m4gs1(11,35) & $ak2m4gs1(12,40) & $ak2m4gs1(13,44) & $ak2m4gs1(14,46) & $ak2m4gs1(15,51) & $ak2m4gs1(16,53) & $ak2m4gs1(17,56) & $ak2m4gs1(18,59) & $ak2m4gs1(19,64) & $ak2m4gs1(20,68) & $ak2m4gs1(21,70) & $ak2m4gs1(22,75) & $ak2m4gs1(23,77) & $ak2m4gs1(24,82) & $ak2m4gs1(25,84) & $ak2m4gs1(26,87) & $ak2m4gs1(27,90) & $ak2m4gs1(28,95) & $ak2m4gs1(29,97) & $ak2m4gs1(30,100) & $ak2m4gs1(31,105) & $ak2m4gs1(32,109) & $ak2m4gs1(33,111) & $ak2m4gs1(34,114) & $ak2m4gs1(35,117) & $ak2m4gs1(36,122) & $ak2m4gs1(37,126) & $ak2m4gs1(38,128) & $ak2m4gs1(39,133) & $ak2m4gs1(40,135) & $ak2m4gs1(41,140) & $ak2m4gs1(42,142) & $ak2m4gs1(43,145) & $ak2m4gs1(44,148) & $ak2m4gs1(45,153) & $ak2m4gs1(46,155) & $ak2m4gs1(47,158) & $ak2m4gs1(48,163) & $ak2m4gs1(49,167) & $ak2m4gs1(50,169) & $ak2m4gs1(51,172) & $ak2m4gs1(52,175) & $ak2m4gs1(53,180) & $ak2m4gs1(54,184) & $ak2m4gs1(55,186) & $ak2m4gs1(56,189) & $ak2m4gs1(57,192) & $bk2m4gs1(0,3) & $bk2m4gs1(1,4) & $bk2m4gs1(2,6) & $bk2m4gs1(3,7) & $bk2m4gs1(4,9) & $bk2m4gs1(5,10) & $bk2m4gs1(6,11) & $bk2m4gs1(7,13) & $bk2m4gs1(8,14) & $bk2m4gs1(9,15) & $bk2m4gs1(10,16) & $bk2m4gs1(11,18) & $bk2m4gs1(12,20) & $bk2m4gs1(13,21) & $bk2m4gs1(14,23) & $bk2m4gs1(15,24) & $bk2m4gs1(16,25) & $bk2m4gs1(17,26) & $bk2m4gs1(18,28) & $bk2m4gs1(19,30) & $bk2m4gs1(20,31) & $bk2m4gs1(21,33) & $bk2m4gs1(22,34) & $bk2m4gs1(23,36) & $bk2m4gs1(24,37) & $bk2m4gs1(25,38) & $bk2m4gs1(26,39) & $bk2m4gs1(27,41) & $bk2m4gs1(28,42) & $bk2m4gs1(29,43) & $bk2m4gs1(30,45) & $bk2m4gs1(31,47) & $bk2m4gs1(32,48) & $bk2m4gs1(33,49) & $bk2m4gs1(34,50) & $bk2m4gs1(35,52) & $bk2m4gs1(36,54) & $bk2m4gs1(37,55) & $bk2m4gs1(38,57) & $bk2m4gs1(39,58) & $bk2m4gs1(40,60) & $bk2m4gs1(41,61) & $bk2m4gs1(42,62) & $bk2m4gs1(43,63) & $bk2m4gs1(44,65) & $bk2m4gs1(45,66) & $bk2m4gs1(46,67) & $bk2m4gs1(47,69) & $bk2m4gs1(48,71) & $bk2m4gs1(49,72) & $bk2m4gs1(50,73) & $bk2m4gs1(51,74) & $bk2m4gs1(52,76) & $bk2m4gs1(53,78) & $bk2m4gs1(54,79) & $bk2m4gs1(55,80) & $bk2m4gs1(56,81) & $bk2m4gs1(57,83) & $bk2m4gs1(58,85) & $bk2m4gs1(59,86) & $bk2m4gs1(60,88) & $bk2m4gs1(61,89) & $bk2m4gs1(62,91) & $bk2m4gs1(63,92) & $bk2m4gs1(64,93) & $bk2m4gs1(65,94)";
reg neg2 msd_o2 "(0|1|2)*(1|2)(00)*0";
def fl2 "?msd_o2 (m=0 & y=0) | (m>=1 & Es $sh2(m,s) & (($neg2(m) & y+1=s) | (~$neg2(m) & y=s)))";
eval A297834data_lo "?msd_o2 An,m,x,z (n>=1 & $ak2m4gs1(n,x) & m=1*n & $fl2(m,z)) => x+3>=z+1+3*n";
eval A297834data_hi "?msd_o2 An,m,x,z (n>=1 & $ak2m4gs1(n,x) & m=1*n & $fl2(m,z)) => 1*x<=z+3*n+1";
eval A298109data_lo "?msd_o2 An,m,x,z (n>=1 & $bk2m4gs1(n,x) & m=2*n & $fl2(m,z)) => 2*x>=z+1+2*n+3";
eval A298109data_hi "?msd_o2 An,m,x,z (n>=1 & $bk2m4gs1(n,x) & m=2*n & $fl2(m,z)) => 2*x<=z+2*n+8";
exit;


==> anc/walnut/commands/shift_checks.txt <==
ost o2 [0] [2];
def sh2 "?msd_o2 Ey $lsh2(n,y) & y=2*n+s";
eval shtot2 "?msd_o2 An Es $sh2(n,s)";
eval shfun2 "?msd_o2 An,s,t ($sh2(n,s) & $sh2(n,t)) => s=t";
eval shspot2 "?msd_o2 $sh2(0,0) & $sh2(1,0) & $sh2(2,1) & $sh2(3,1) & $sh2(2,1) & $sh2(3,1) & $sh2(2656,1100) & $sh2(1239,513) & $sh2(3238,1341) & $sh2(399,165) & $sh2(597,247) & $sh2(4393,1820) & $sh2(775,321) & $sh2(2999,1242) & $sh2(4778,1979) & $sh2(479,198) & $sh2(4160,1723) & $sh2(1762,730)";
eval shspot2_FALSE "?msd_o2 $sh2(407,169)";
eval lshprobe2_FALSE "?msd_o2 $lsh2(1,0)";
ost o3 [0] [3];
def sh3 "?msd_o3 Ey $lsh3(n,y) & y=3*n+s";
eval shtot3 "?msd_o3 An Es $sh3(n,s)";
eval shfun3 "?msd_o3 An,s,t ($sh3(n,s) & $sh3(n,t)) => s=t";
eval shspot3 "?msd_o3 $sh3(0,0) & $sh3(1,0) & $sh3(2,0) & $sh3(3,1) & $sh3(3,1) & $sh3(4,1) & $sh3(708,214) & $sh3(3556,1076) & $sh3(3429,1038) & $sh3(576,174) & $sh3(1975,598) & $sh3(747,226) & $sh3(4518,1368) & $sh3(3481,1054) & $sh3(488,148) & $sh3(4636,1403) & $sh3(1018,308) & $sh3(1832,554)";
eval shspot3_FALSE "?msd_o3 $sh3(4875,1477)";
eval lshprobe3_FALSE "?msd_o3 $lsh3(1,0)";
ost o4 [0] [4];
def sh4 "?msd_o4 Ey $lsh4(n,y) & y=4*n+s";
eval shtot4 "?msd_o4 An Es $sh4(n,s)";
eval shfun4 "?msd_o4 An,s,t ($sh4(n,s) & $sh4(n,t)) => s=t";
eval shspot4 "?msd_o4 $sh4(0,0) & $sh4(1,0) & $sh4(2,0) & $sh4(3,0) & $sh4(4,1) & $sh4(5,1) & $sh4(510,120) & $sh4(4731,1117) & $sh4(4800,1133) & $sh4(3253,768) & $sh4(410,97) & $sh4(1815,428) & $sh4(385,91) & $sh4(4564,1077) & $sh4(1094,258) & $sh4(2376,561) & $sh4(3437,811) & $sh4(1185,279)";
eval shspot4_FALSE "?msd_o4 $sh4(4529,1070)";
eval lshprobe4_FALSE "?msd_o4 $lsh4(1,0)";
exit;


==> anc/walnut/commands/structure.txt <==
ost o2 [0] [2];
def sh2 "?msd_o2 Ey $lsh2(n,y) & y=2*n+s";
eval shtot2 "?msd_o2 An Es $sh2(n,s)";
def ak2p0s1 "?msd_o2 Es $sh2(n,s) & ((GAk2p0s1[n]=@0 & z+1=3*n+s) | (GAk2p0s1[n]=@1 & z=3*n+s) | (GAk2p0s1[n]=@2 & z=3*n+s+1) | (GAk2p0s1[n]=@3 & z=3*n+s+2) | (GAk2p0s1[n]=@4 & z=3*n+s+3))";
def bk2p0s1 "?msd_o2 Es $sh2(n,s) & ((GBk2p0s1[n]=@0 & z=n+s+1) | (GBk2p0s1[n]=@1 & z=n+s+2) | (GBk2p0s1[n]=@2 & z=n+s+3))";
eval k2p0s1_tot "?msd_o2 An (Ez $ak2p0s1(n,z)) & (Ez $bk2p0s1(n,z))";
eval k2p0s1_fun "?msd_o2 An,x,y (($ak2p0s1(n,x) & $ak2p0s1(n,y)) | ($bk2p0s1(n,x) & $bk2p0s1(n,y))) => x=y";
eval k2p0s1_inc "?msd_o2 An,x,y (($ak2p0s1(n,x) & $ak2p0s1(n+1,y)) | ($bk2p0s1(n,x) & $bk2p0s1(n+1,y))) => x<y";
eval k2p0s1_comp "?msd_o2 Ax x>=1 => ((En $ak2p0s1(n,x)) <=> ~(En $bk2p0s1(n,x)))";
eval k2p0s1_init "?msd_o2 $ak2p0s1(0,1) & $ak2p0s1(1,2) & $bk2p0s1(0,3) & $bk2p0s1(1,4)";
eval k2p0s1_eq "?msd_o2 An,x,y,z (n>=2 & $ak2p0s1(n,x) & $bk2p0s1(n-1,y) & $bk2p0s1(n-2,z)) => x+z=2*y+2*n";
eval k2p0s1_FALSE "?msd_o2 An,x,y,z (n>=2 & $ak2p0s1(n,x) & $bk2p0s1(n-1,y) & $bk2p0s1(n-2,z)) => x+z=2*y+2*n+1";
def ak2m1s1 "?msd_o2 Es $sh2(n,s) & ((GAk2m1s1[n]=@0 & z+1=3*n+s) | (GAk2m1s1[n]=@1 & z=3*n+s) | (GAk2m1s1[n]=@2 & z=3*n+s+1) | (GAk2m1s1[n]=@3 & z=3*n+s+2))";
def bk2m1s1 "?msd_o2 Es $sh2(n,s) & ((GBk2m1s1[n]=@0 & z=n+s+1) | (GBk2m1s1[n]=@1 & z=n+s+2) | (GBk2m1s1[n]=@2 & z=n+s+3))";
eval k2m1s1_tot "?msd_o2 An (Ez $ak2m1s1(n,z)) & (Ez $bk2m1s1(n,z))";
eval k2m1s1_fun "?msd_o2 An,x,y (($ak2m1s1(n,x) & $ak2m1s1(n,y)) | ($bk2m1s1(n,x) & $bk2m1s1(n,y))) => x=y";
eval k2m1s1_inc "?msd_o2 An,x,y (($ak2m1s1(n,x) & $ak2m1s1(n+1,y)) | ($bk2m1s1(n,x) & $bk2m1s1(n+1,y))) => x<y";
eval k2m1s1_comp "?msd_o2 Ax x>=1 => ((En $ak2m1s1(n,x)) <=> ~(En $bk2m1s1(n,x)))";
eval k2m1s1_init "?msd_o2 $ak2m1s1(0,1) & $ak2m1s1(1,2) & $bk2m1s1(0,3) & $bk2m1s1(1,4)";
eval k2m1s1_eq "?msd_o2 An,x,y,z (n>=2 & $ak2m1s1(n,x) & $bk2m1s1(n-1,y) & $bk2m1s1(n-2,z)) => x+z+1=2*y+2*n";
eval k2m1s1_FALSE "?msd_o2 An,x,y,z (n>=2 & $ak2m1s1(n,x) & $bk2m1s1(n-1,y) & $bk2m1s1(n-2,z)) => x+z+1=2*y+2*n+1";
def ak2m2s1 "?msd_o2 Es $sh2(n,s) & ((GAk2m2s1[n]=@0 & z+1=3*n+s) | (GAk2m2s1[n]=@1 & z=3*n+s) | (GAk2m2s1[n]=@2 & z=3*n+s+1) | (GAk2m2s1[n]=@3 & z=3*n+s+2))";
def bk2m2s1 "?msd_o2 Es $sh2(n,s) & ((GBk2m2s1[n]=@0 & z=n+s+1) | (GBk2m2s1[n]=@1 & z=n+s+2) | (GBk2m2s1[n]=@2 & z=n+s+3))";
eval k2m2s1_tot "?msd_o2 An (Ez $ak2m2s1(n,z)) & (Ez $bk2m2s1(n,z))";
eval k2m2s1_fun "?msd_o2 An,x,y (($ak2m2s1(n,x) & $ak2m2s1(n,y)) | ($bk2m2s1(n,x) & $bk2m2s1(n,y))) => x=y";
eval k2m2s1_inc "?msd_o2 An,x,y (($ak2m2s1(n,x) & $ak2m2s1(n+1,y)) | ($bk2m2s1(n,x) & $bk2m2s1(n+1,y))) => x<y";
eval k2m2s1_comp "?msd_o2 Ax x>=1 => ((En $ak2m2s1(n,x)) <=> ~(En $bk2m2s1(n,x)))";
eval k2m2s1_init "?msd_o2 $ak2m2s1(0,1) & $ak2m2s1(1,2) & $bk2m2s1(0,3) & $bk2m2s1(1,4)";
eval k2m2s1_eq "?msd_o2 An,x,y,z (n>=2 & $ak2m2s1(n,x) & $bk2m2s1(n-1,y) & $bk2m2s1(n-2,z)) => x+z+2=2*y+2*n";
eval k2m2s1_FALSE "?msd_o2 An,x,y,z (n>=2 & $ak2m2s1(n,x) & $bk2m2s1(n-1,y) & $bk2m2s1(n-2,z)) => x+z+2=2*y+2*n+1";
def ak2m3s1 "?msd_o2 Es $sh2(n,s) & ((GAk2m3s1[n]=@0 & z+2=3*n+s) | (GAk2m3s1[n]=@1 & z+1=3*n+s) | (GAk2m3s1[n]=@2 & z=3*n+s) | (GAk2m3s1[n]=@3 & z=3*n+s+1))";
def bk2m3s1 "?msd_o2 Es $sh2(n,s) & ((GBk2m3s1[n]=@0 & z=n+s+2) | (GBk2m3s1[n]=@1 & z=n+s+3))";
eval k2m3s1_tot "?msd_o2 An (Ez $ak2m3s1(n,z)) & (Ez $bk2m3s1(n,z))";
eval k2m3s1_fun "?msd_o2 An,x,y (($ak2m3s1(n,x) & $ak2m3s1(n,y)) | ($bk2m3s1(n,x) & $bk2m3s1(n,y))) => x=y";
eval k2m3s1_inc "?msd_o2 An,x,y (($ak2m3s1(n,x) & $ak2m3s1(n+1,y)) | ($bk2m3s1(n,x) & $bk2m3s1(n+1,y))) => x<y";
eval k2m3s1_comp "?msd_o2 Ax x>=1 => ((En $ak2m3s1(n,x)) <=> ~(En $bk2m3s1(n,x)))";
eval k2m3s1_init "?msd_o2 $ak2m3s1(0,1) & $ak2m3s1(1,2) & $bk2m3s1(0,3) & $bk2m3s1(1,4)";
eval k2m3s1_eq "?msd_o2 An,x,y,z (n>=2 & $ak2m3s1(n,x) & $bk2m3s1(n-1,y) & $bk2m3s1(n-2,z)) => x+z+3=2*y+2*n";
eval k2m3s1_FALSE "?msd_o2 An,x,y,z (n>=2 & $ak2m3s1(n,x) & $bk2m3s1(n-1,y) & $bk2m3s1(n-2,z)) => x+z+3=2*y+2*n+1";
def ak2m4s1 "?msd_o2 Es $sh2(n,s) & ((GAk2m4s1[n]=@0 & z+3=3*n+s) | (GAk2m4s1[n]=@1 & z+2=3*n+s) | (GAk2m4s1[n]=@2 & z+1=3*n+s) | (GAk2m4s1[n]=@3 & z=3*n+s) | (GAk2m4s1[n]=@4 & z=3*n+s+1))";
def bk2m4s1 "?msd_o2 Es $sh2(n,s) & ((GBk2m4s1[n]=@0 & z=n+s+2) | (GBk2m4s1[n]=@1 & z=n+s+3) | (GBk2m4s1[n]=@2 & z=n+s+4))";
eval k2m4s1_tot "?msd_o2 An (Ez $ak2m4s1(n,z)) & (Ez $bk2m4s1(n,z))";
eval k2m4s1_fun "?msd_o2 An,x,y (($ak2m4s1(n,x) & $ak2m4s1(n,y)) | ($bk2m4s1(n,x) & $bk2m4s1(n,y))) => x=y";
eval k2m4s1_inc "?msd_o2 An,x,y (($ak2m4s1(n,x) & $ak2m4s1(n+1,y)) | ($bk2m4s1(n,x) & $bk2m4s1(n+1,y))) => x<y";
eval k2m4s1_comp "?msd_o2 Ax x>=1 => ((En $ak2m4s1(n,x)) <=> ~(En $bk2m4s1(n,x)))";
eval k2m4s1_init "?msd_o2 $ak2m4s1(0,1) & $ak2m4s1(1,2) & $bk2m4s1(0,3) & $bk2m4s1(1,4)";
eval k2m4s1_eq "?msd_o2 An,x,y,z (n>=2 & $ak2m4s1(n,x) & $bk2m4s1(n-1,y) & $bk2m4s1(n-2,z)) => x+z+4=2*y+2*n";
eval k2m4s1_FALSE "?msd_o2 An,x,y,z (n>=2 & $ak2m4s1(n,x) & $bk2m4s1(n-1,y) & $bk2m4s1(n-2,z)) => x+z+4=2*y+2*n+1";
def ak2p1s1 "?msd_o2 Es $sh2(n,s) & ((GAk2p1s1[n]=@0 & z+1=3*n+s) | (GAk2p1s1[n]=@2 & z=3*n+s+1) | (GAk2p1s1[n]=@3 & z=3*n+s+2) | (GAk2p1s1[n]=@4 & z=3*n+s+3) | (GAk2p1s1[n]=@5 & z=3*n+s+4))";
def bk2p1s1 "?msd_o2 Es $sh2(n,s) & ((GBk2p1s1[n]=@0 & z=n+s) | (GBk2p1s1[n]=@1 & z=n+s+1) | (GBk2p1s1[n]=@2 & z=n+s+2) | (GBk2p1s1[n]=@3 & z=n+s+3))";
eval k2p1s1_tot "?msd_o2 An (Ez $ak2p1s1(n,z)) & (Ez $bk2p1s1(n,z))";
eval k2p1s1_fun "?msd_o2 An,x,y (($ak2p1s1(n,x) & $ak2p1s1(n,y)) | ($bk2p1s1(n,x) & $bk2p1s1(n,y))) => x=y";
eval k2p1s1_inc "?msd_o2 An,x,y (($ak2p1s1(n,x) & $ak2p1s1(n+1,y)) | ($bk2p1s1(n,x) & $bk2p1s1(n+1,y))) => x<y";
eval k2p1s1_comp "?msd_o2 Ax x>=1 => ((En $ak2p1s1(n,x)) <=> ~(En $bk2p1s1(n,x)))";
eval k2p1s1_init "?msd_o2 $ak2p1s1(0,1) & $ak2p1s1(1,2) & $bk2p1s1(0,3) & $bk2p1s1(1,4)";
eval k2p1s1_eq "?msd_o2 An,x,y,z (n>=2 & $ak2p1s1(n,x) & $bk2p1s1(n-1,y) & $bk2p1s1(n-2,z)) => x+z=2*y+2*n+1";
eval k2p1s1_FALSE "?msd_o2 An,x,y,z (n>=2 & $ak2p1s1(n,x) & $bk2p1s1(n-1,y) & $bk2p1s1(n-2,z)) => x+z=2*y+2*n+1+1";
ost o3 [0] [3];
def sh3 "?msd_o3 Ey $lsh3(n,y) & y=3*n+s";
eval shtot3 "?msd_o3 An Es $sh3(n,s)";
def ak3p0s1 "?msd_o3 Es $sh3(n,s) & ((GAk3p0s1[n]=@0 & z+2=4*n+s) | (GAk3p0s1[n]=@3 & z=4*n+s+1) | (GAk3p0s1[n]=@4 & z=4*n+s+2) | (GAk3p0s1[n]=@5 & z=4*n+s+3))";
def bk3p0s1 "?msd_o3 Es $sh3(n,s) & ((GBk3p0s1[n]=@0 & z=n+s+1) | (GBk3p0s1[n]=@1 & z=n+s+2) | (GBk3p0s1[n]=@2 & z=n+s+3))";
eval k3p0s1_tot "?msd_o3 An (Ez $ak3p0s1(n,z)) & (Ez $bk3p0s1(n,z))";
eval k3p0s1_fun "?msd_o3 An,x,y (($ak3p0s1(n,x) & $ak3p0s1(n,y)) | ($bk3p0s1(n,x) & $bk3p0s1(n,y))) => x=y";
eval k3p0s1_inc "?msd_o3 An,x,y (($ak3p0s1(n,x) & $ak3p0s1(n+1,y)) | ($bk3p0s1(n,x) & $bk3p0s1(n+1,y))) => x<y";
eval k3p0s1_comp "?msd_o3 Ax x>=1 => ((En $ak3p0s1(n,x)) <=> ~(En $bk3p0s1(n,x)))";
eval k3p0s1_init "?msd_o3 $ak3p0s1(0,1) & $ak3p0s1(1,2) & $bk3p0s1(0,3) & $bk3p0s1(1,4)";
eval k3p0s1_eq "?msd_o3 An,x,y,z (n>=2 & $ak3p0s1(n,x) & $bk3p0s1(n-1,y) & $bk3p0s1(n-2,z)) => x+z=2*y+3*n";
eval k3p0s1_FALSE "?msd_o3 An,x,y,z (n>=2 & $ak3p0s1(n,x) & $bk3p0s1(n-1,y) & $bk3p0s1(n-2,z)) => x+z=2*y+3*n+1";
ost o4 [0] [4];
def sh4 "?msd_o4 Ey $lsh4(n,y) & y=4*n+s";
eval shtot4 "?msd_o4 An Es $sh4(n,s)";
def ak4p0s1 "?msd_o4 Es $sh4(n,s) & ((GAk4p0s1[n]=@0 & z+3=5*n+s) | (GAk4p0s1[n]=@4 & z=5*n+s+1) | (GAk4p0s1[n]=@5 & z=5*n+s+2) | (GAk4p0s1[n]=@6 & z=5*n+s+3))";
def bk4p0s1 "?msd_o4 Es $sh4(n,s) & ((GBk4p0s1[n]=@0 & z=n+s+1) | (GBk4p0s1[n]=@1 & z=n+s+2) | (GBk4p0s1[n]=@2 & z=n+s+3))";
eval k4p0s1_tot "?msd_o4 An (Ez $ak4p0s1(n,z)) & (Ez $bk4p0s1(n,z))";
eval k4p0s1_fun "?msd_o4 An,x,y (($ak4p0s1(n,x) & $ak4p0s1(n,y)) | ($bk4p0s1(n,x) & $bk4p0s1(n,y))) => x=y";
eval k4p0s1_inc "?msd_o4 An,x,y (($ak4p0s1(n,x) & $ak4p0s1(n+1,y)) | ($bk4p0s1(n,x) & $bk4p0s1(n+1,y))) => x<y";
eval k4p0s1_comp "?msd_o4 Ax x>=1 => ((En $ak4p0s1(n,x)) <=> ~(En $bk4p0s1(n,x)))";
eval k4p0s1_init "?msd_o4 $ak4p0s1(0,1) & $ak4p0s1(1,2) & $bk4p0s1(0,3) & $bk4p0s1(1,4)";
eval k4p0s1_eq "?msd_o4 An,x,y,z (n>=2 & $ak4p0s1(n,x) & $bk4p0s1(n-1,y) & $bk4p0s1(n-2,z)) => x+z=2*y+4*n";
eval k4p0s1_FALSE "?msd_o4 An,x,y,z (n>=2 & $ak4p0s1(n,x) & $bk4p0s1(n-1,y) & $bk4p0s1(n-2,z)) => x+z=2*y+4*n+1";
def ak2p0s0 "?msd_o2 Es $sh2(n,s) & ((GAk2p0s0[n]=@0 & z+1=3*n+s) | (GAk2p0s0[n]=@2 & z=3*n+s+1) | (GAk2p0s0[n]=@3 & z=3*n+s+2) | (GAk2p0s0[n]=@4 & z=3*n+s+3) | (GAk2p0s0[n]=@5 & z=3*n+s+4))";
def bk2p0s0 "?msd_o2 Es $sh2(n,s) & ((GBk2p0s0[n]=@0 & z=n+s) | (GBk2p0s0[n]=@1 & z=n+s+1) | (GBk2p0s0[n]=@2 & z=n+s+2) | (GBk2p0s0[n]=@3 & z=n+s+3))";
eval k2p0s0_tot "?msd_o2 An (Ez $ak2p0s0(n,z)) & (Ez $bk2p0s0(n,z))";
eval k2p0s0_fun "?msd_o2 An,x,y (($ak2p0s0(n,x) & $ak2p0s0(n,y)) | ($bk2p0s0(n,x) & $bk2p0s0(n,y))) => x=y";
eval k2p0s0_inc "?msd_o2 An,x,y (($ak2p0s0(n,x) & $ak2p0s0(n+1,y)) | ($bk2p0s0(n,x) & $bk2p0s0(n+1,y))) => x<y";
eval k2p0s0_comp "?msd_o2 Ax x>=1 => ((En $ak2p0s0(n,x)) <=> ~(En $bk2p0s0(n,x)))";
eval k2p0s0_init "?msd_o2 $ak2p0s0(0,1) & $ak2p0s0(1,2) & $bk2p0s0(0,3) & $bk2p0s0(1,4) & $bk2p0s0(2,5)";
eval k2p0s0_eq "?msd_o2 An,x,y,z (n>=2 & $ak2p0s0(n,x) & $bk2p0s0(n,y) & $bk2p0s0(n-1,z)) => x+z=2*y+2*n";
eval k2p0s0_FALSE "?msd_o2 An,x,y,z (n>=2 & $ak2p0s0(n,x) & $bk2p0s0(n,y) & $bk2p0s0(n-1,z)) => x+z=2*y+2*n+1";
def ak3p0s0 "?msd_o3 Es $sh3(n,s) & ((GAk3p0s0[n]=@0 & z+2=4*n+s) | (GAk3p0s0[n]=@3 & z=4*n+s+1) | (GAk3p0s0[n]=@4 & z=4*n+s+2) | (GAk3p0s0[n]=@5 & z=4*n+s+3) | (GAk3p0s0[n]=@6 & z=4*n+s+4))";
def bk3p0s0 "?msd_o3 Es $sh3(n,s) & ((GBk3p0s0[n]=@0 & z=n+s+1) | (GBk3p0s0[n]=@1 & z=n+s+2) | (GBk3p0s0[n]=@2 & z=n+s+3))";
eval k3p0s0_tot "?msd_o3 An (Ez $ak3p0s0(n,z)) & (Ez $bk3p0s0(n,z))";
eval k3p0s0_fun "?msd_o3 An,x,y (($ak3p0s0(n,x) & $ak3p0s0(n,y)) | ($bk3p0s0(n,x) & $bk3p0s0(n,y))) => x=y";
eval k3p0s0_inc "?msd_o3 An,x,y (($ak3p0s0(n,x) & $ak3p0s0(n+1,y)) | ($bk3p0s0(n,x) & $bk3p0s0(n+1,y))) => x<y";
eval k3p0s0_comp "?msd_o3 Ax x>=1 => ((En $ak3p0s0(n,x)) <=> ~(En $bk3p0s0(n,x)))";
eval k3p0s0_init "?msd_o3 $ak3p0s0(0,1) & $ak3p0s0(1,2) & $bk3p0s0(0,3) & $bk3p0s0(1,4) & $bk3p0s0(2,5)";
eval k3p0s0_eq "?msd_o3 An,x,y,z (n>=2 & $ak3p0s0(n,x) & $bk3p0s0(n,y) & $bk3p0s0(n-1,z)) => x+z=2*y+3*n";
eval k3p0s0_FALSE "?msd_o3 An,x,y,z (n>=2 & $ak3p0s0(n,x) & $bk3p0s0(n,y) & $bk3p0s0(n-1,z)) => x+z=2*y+3*n+1";
def ak4p0s0 "?msd_o4 Es $sh4(n,s) & ((GAk4p0s0[n]=@0 & z+3=5*n+s) | (GAk4p0s0[n]=@4 & z=5*n+s+1) | (GAk4p0s0[n]=@5 & z=5*n+s+2) | (GAk4p0s0[n]=@6 & z=5*n+s+3) | (GAk4p0s0[n]=@7 & z=5*n+s+4))";
def bk4p0s0 "?msd_o4 Es $sh4(n,s) & ((GBk4p0s0[n]=@0 & z=n+s+1) | (GBk4p0s0[n]=@1 & z=n+s+2) | (GBk4p0s0[n]=@2 & z=n+s+3))";
eval k4p0s0_tot "?msd_o4 An (Ez $ak4p0s0(n,z)) & (Ez $bk4p0s0(n,z))";
eval k4p0s0_fun "?msd_o4 An,x,y (($ak4p0s0(n,x) & $ak4p0s0(n,y)) | ($bk4p0s0(n,x) & $bk4p0s0(n,y))) => x=y";
eval k4p0s0_inc "?msd_o4 An,x,y (($ak4p0s0(n,x) & $ak4p0s0(n+1,y)) | ($bk4p0s0(n,x) & $bk4p0s0(n+1,y))) => x<y";
eval k4p0s0_comp "?msd_o4 Ax x>=1 => ((En $ak4p0s0(n,x)) <=> ~(En $bk4p0s0(n,x)))";
eval k4p0s0_init "?msd_o4 $ak4p0s0(0,1) & $ak4p0s0(1,2) & $bk4p0s0(0,3) & $bk4p0s0(1,4) & $bk4p0s0(2,5)";
eval k4p0s0_eq "?msd_o4 An,x,y,z (n>=2 & $ak4p0s0(n,x) & $bk4p0s0(n,y) & $bk4p0s0(n-1,z)) => x+z=2*y+4*n";
eval k4p0s0_FALSE "?msd_o4 An,x,y,z (n>=2 & $ak4p0s0(n,x) & $bk4p0s0(n,y) & $bk4p0s0(n-1,z)) => x+z=2*y+4*n+1";
eval lshtot2 "?msd_o2 An Ey $lsh2(n,y)";
eval lshfun2 "?msd_o2 An,y,z ($lsh2(n,y) & $lsh2(n,z)) => y=z";
eval lshprobe2_FALSE "?msd_o2 $lsh2(1,0)";
eval lshtot3 "?msd_o3 An Ey $lsh3(n,y)";
eval lshfun3 "?msd_o3 An,y,z ($lsh3(n,y) & $lsh3(n,z)) => y=z";
eval lshprobe3_FALSE "?msd_o3 $lsh3(1,0)";
eval lshtot4 "?msd_o4 An Ey $lsh4(n,y)";
eval lshfun4 "?msd_o4 An,y,z ($lsh4(n,y) & $lsh4(n,z)) => y=z";
eval lshprobe4_FALSE "?msd_o4 $lsh4(1,0)";
eval spot_k2p0s1 "?msd_o2 $ak2p0s1(0,1) & $ak2p0s1(1,2) & $ak2p0s1(2,9) & $ak2p0s1(3,12) & $ak2p0s1(4,15) & $ak2p0s1(5,18) & $ak2p0s1(6,21) & $ak2p0s1(7,26) & $ak2p0s1(3713,12678) & $ak2p0s1(4593,15684) & $ak2p0s1(3822,13052) & $ak2p0s1(3709,12666) & $ak2p0s1(4168,14231) & $ak2p0s1(4819,16456) & $bk2p0s1(0,3) & $bk2p0s1(1,4) & $bk2p0s1(2,5) & $bk2p0s1(3,6) & $bk2p0s1(4,7) & $bk2p0s1(5,8) & $bk2p0s1(6,10) & $bk2p0s1(7,11) & $bk2p0s1(3713,5252) & $bk2p0s1(4593,6497) & $bk2p0s1(3822,5407) & $bk2p0s1(3709,5247) & $bk2p0s1(4168,5896) & $bk2p0s1(4819,6817)";
eval spot_k2m1s1 "?msd_o2 $ak2m1s1(0,1) & $ak2m1s1(1,2) & $ak2m1s1(2,8) & $ak2m1s1(3,11) & $ak2m1s1(4,14) & $ak2m1s1(5,17) & $ak2m1s1(6,22) & $ak2m1s1(7,24) & $ak2m1s1(1563,5337) & $ak2m1s1(1520,5190) & $ak2m1s1(4201,14345) & $ak2m1s1(3905,13333) & $ak2m1s1(1533,5234) & $ak2m1s1(779,2660) & $bk2m1s1(0,3) & $bk2m1s1(1,4) & $bk2m1s1(2,5) & $bk2m1s1(3,6) & $bk2m1s1(4,7) & $bk2m1s1(5,9) & $bk2m1s1(6,10) & $bk2m1s1(7,12) & $bk2m1s1(1563,2213) & $bk2m1s1(1520,2151) & $bk2m1s1(4201,5943) & $bk2m1s1(3905,5525) & $bk2m1s1(1533,2169) & $bk2m1s1(779,1104)";
eval spot_k2m2s1 "?msd_o2 $ak2m2s1(0,1) & $ak2m2s1(1,2) & $ak2m2s1(2,7) & $ak2m2s1(3,10) & $ak2m2s1(4,13) & $ak2m2s1(5,18) & $ak2m2s1(6,20) & $ak2m2s1(7,25) & $ak2m2s1(3666,12518) & $ak2m2s1(2493,8511) & $ak2m2s1(1169,3992) & $ak2m2s1(750,2560) & $ak2m2s1(4420,15092) & $ak2m2s1(351,1198) & $bk2m2s1(0,3) & $bk2m2s1(1,4) & $bk2m2s1(2,5) & $bk2m2s1(3,6) & $bk2m2s1(4,8) & $bk2m2s1(5,9) & $bk2m2s1(6,11) & $bk2m2s1(7,12) & $bk2m2s1(3666,5187) & $bk2m2s1(2493,3527) & $bk2m2s1(1169,1655) & $bk2m2s1(750,1062) & $bk2m2s1(4420,6253) & $bk2m2s1(351,498)";
eval spot_k2m3s1 "?msd_o2 $ak2m3s1(0,1) & $ak2m3s1(1,2) & $ak2m3s1(2,6) & $ak2m3s1(3,9) & $ak2m3s1(4,14) & $ak2m3s1(5,16) & $ak2m3s1(6,21) & $ak2m3s1(7,23) & $ak2m3s1(4885,16677) & $ak2m3s1(3253,11107) & $ak2m3s1(3718,12693) & $ak2m3s1(1298,4431) & $ak2m3s1(130,442) & $ak2m3s1(4336,14804) & $bk2m3s1(0,3) & $bk2m3s1(1,4) & $bk2m3s1(2,5) & $bk2m3s1(3,7) & $bk2m3s1(4,8) & $bk2m3s1(5,10) & $bk2m3s1(6,11) & $bk2m3s1(7,12) & $bk2m3s1(4885,6910) & $bk2m3s1(3253,4603) & $bk2m3s1(3718,5260) & $bk2m3s1(1298,1838) & $bk2m3s1(130,186) & $bk2m3s1(4336,6135)";
eval spot_k2m4s1 "?msd_o2 $ak2m4s1(0,1) & $ak2m4s1(1,2) & $ak2m4s1(2,5) & $ak2m4s1(3,10) & $ak2m4s1(4,12) & $ak2m4s1(5,15) & $ak2m4s1(6,18) & $ak2m4s1(7,23) & $ak2m4s1(525,1791) & $ak2m4s1(495,1688) & $ak2m4s1(300,1024) & $ak2m4s1(1566,5346) & $ak2m4s1(1989,6790) & $ak2m4s1(4920,16796) & $bk2m4s1(0,3) & $bk2m4s1(1,4) & $bk2m4s1(2,6) & $bk2m4s1(3,7) & $bk2m4s1(4,8) & $bk2m4s1(5,9) & $bk2m4s1(6,11) & $bk2m4s1(7,13) & $bk2m4s1(525,745) & $bk2m4s1(495,702) & $bk2m4s1(300,427) & $bk2m4s1(1566,2217) & $bk2m4s1(1989,2816) & $bk2m4s1(4920,6960)";
eval spot_k2p1s1 "?msd_o2 $ak2p1s1(0,1) & $ak2p1s1(1,2) & $ak2p1s1(2,10) & $ak2p1s1(3,13) & $ak2p1s1(4,16) & $ak2p1s1(5,19) & $ak2p1s1(6,22) & $ak2p1s1(7,25) & $ak2p1s1(254,870) & $ak2p1s1(3808,13003) & $ak2p1s1(2680,9153) & $ak2p1s1(3616,12347) & $ak2p1s1(4849,16557) & $ak2p1s1(1608,5492) & $bk2p1s1(0,3) & $bk2p1s1(1,4) & $bk2p1s1(2,5) & $bk2p1s1(3,6) & $bk2p1s1(4,7) & $bk2p1s1(5,8) & $bk2p1s1(6,9) & $bk2p1s1(7,11) & $bk2p1s1(254,361) & $bk2p1s1(3808,5386) & $bk2p1s1(2680,3791) & $bk2p1s1(3616,5115) & $bk2p1s1(4849,6858) & $bk2p1s1(1608,2276)";
eval spot_k3p0s1 "?msd_o3 $ak3p0s1(0,1) & $ak3p0s1(1,2) & $ak3p0s1(2,11) & $ak3p0s1(3,15) & $ak3p0s1(4,19) & $ak3p0s1(5,23) & $ak3p0s1(6,27) & $ak3p0s1(7,31) & $ak3p0s1(4260,18332) & $ak3p0s1(1922,8271) & $ak3p0s1(2417,10402) & $ak3p0s1(4102,17651) & $ak3p0s1(45,195) & $ak3p0s1(704,3032) & $bk3p0s1(0,3) & $bk3p0s1(1,4) & $bk3p0s1(2,5) & $bk3p0s1(3,6) & $bk3p0s1(4,7) & $bk3p0s1(5,8) & $bk3p0s1(6,9) & $bk3p0s1(7,10) & $bk3p0s1(4260,5551) & $bk3p0s1(1922,2506) & $bk3p0s1(2417,3150) & $bk3p0s1(4102,5346) & $bk3p0s1(45,60) & $bk3p0s1(704,919)";
eval spot_k4p0s1 "?msd_o4 $ak4p0s1(0,1) & $ak4p0s1(1,2) & $ak4p0s1(2,13) & $ak4p0s1(3,18) & $ak4p0s1(4,23) & $ak4p0s1(5,28) & $ak4p0s1(6,33) & $ak4p0s1(7,38) & $ak4p0s1(3754,19657) & $ak4p0s1(2286,11972) & $ak4p0s1(3340,17490) & $ak4p0s1(4523,23684) & $ak4p0s1(689,3610) & $ak4p0s1(2088,10934) & $bk4p0s1(0,3) & $bk4p0s1(1,4) & $bk4p0s1(2,5) & $bk4p0s1(3,6) & $bk4p0s1(4,7) & $bk4p0s1(5,8) & $bk4p0s1(6,9) & $bk4p0s1(7,10) & $bk4p0s1(3754,4641) & $bk4p0s1(2286,2827) & $bk4p0s1(3340,4130) & $bk4p0s1(4523,5592) & $bk4p0s1(689,853) & $bk4p0s1(2088,2582)";
eval spot_k2p0s0 "?msd_o2 $ak2p0s0(0,1) & $ak2p0s0(1,2) & $ak2p0s0(2,10) & $ak2p0s0(3,13) & $ak2p0s0(4,16) & $ak2p0s0(5,19) & $ak2p0s0(6,22) & $ak2p0s0(7,27) & $ak2p0s0(2590,8845) & $ak2p0s0(1889,6451) & $ak2p0s0(4209,14374) & $ak2p0s0(2375,8110) & $ak2p0s0(251,859) & $ak2p0s0(583,1992) & $bk2p0s0(0,3) & $bk2p0s0(1,4) & $bk2p0s0(2,5) & $bk2p0s0(3,6) & $bk2p0s0(4,7) & $bk2p0s0(5,8) & $bk2p0s0(6,9) & $bk2p0s0(7,11) & $bk2p0s0(2590,3664) & $bk2p0s0(1889,2672) & $bk2p0s0(4209,5954) & $bk2p0s0(2375,3359) & $bk2p0s0(251,356) & $bk2p0s0(583,825)";
eval spot_k3p0s0 "?msd_o3 $ak3p0s0(0,1) & $ak3p0s0(1,2) & $ak3p0s0(2,12) & $ak3p0s0(3,16) & $ak3p0s0(4,20) & $ak3p0s0(5,24) & $ak3p0s0(6,28) & $ak3p0s0(7,32) & $ak3p0s0(4621,19885) & $ak3p0s0(892,3840) & $ak3p0s0(3288,14150) & $ak3p0s0(891,3836) & $ak3p0s0(2391,10290) & $ak3p0s0(3174,13659) & $bk3p0s0(0,3) & $bk3p0s0(1,4) & $bk3p0s0(2,5) & $bk3p0s0(3,6) & $bk3p0s0(4,7) & $bk3p0s0(5,8) & $bk3p0s0(6,9) & $bk3p0s0(7,10) & $bk3p0s0(4621,6021) & $bk3p0s0(892,1163) & $bk3p0s0(3288,4285) & $bk3p0s0(891,1162) & $bk3p0s0(2391,3116) & $bk3p0s0(3174,4136)";
eval spot_k4p0s0 "?msd_o4 $ak4p0s0(0,1) & $ak4p0s0(1,2) & $ak4p0s0(2,14) & $ak4p0s0(3,19) & $ak4p0s0(4,24) & $ak4p0s0(5,29) & $ak4p0s0(6,34) & $ak4p0s0(7,39) & $ak4p0s0(555,2908) & $ak4p0s0(146,767) & $ak4p0s0(12,65) & $ak4p0s0(1757,9202) & $ak4p0s0(1726,9040) & $ak4p0s0(436,2285) & $bk4p0s0(0,3) & $bk4p0s0(1,4) & $bk4p0s0(2,5) & $bk4p0s0(3,6) & $bk4p0s0(4,7) & $bk4p0s0(5,8) & $bk4p0s0(6,9) & $bk4p0s0(7,10) & $bk4p0s0(555,687) & $bk4p0s0(146,182) & $bk4p0s0(12,16) & $bk4p0s0(1757,2173) & $bk4p0s0(1726,2135) & $bk4p0s0(436,540)";
exit;


==> anc/walnut/word_automata/GAex12.txt <==
msd_o2

0 0
0 -> 0
1 -> 1
2 -> 2

1 1
0 -> 0
1 -> 0
2 -> 2

2 0
0 -> 0
1 -> 3
2 -> 3

3 0
0 -> 3
1 -> 3
2 -> 3


==> anc/walnut/word_automata/GAk2m1s1.txt <==
msd_o2

0 2
0 -> 0
1 -> 1
2 -> 2

1 0
0 -> 3
1 -> 3
2 -> 2

2 0
0 -> 4
1 -> 8
2 -> 8

3 2
0 -> 4
1 -> 5
2 -> 6

4 1
0 -> 5
1 -> 7
2 -> 2

5 3
0 -> 4
1 -> 4
2 -> 2

6 0
0 -> 3
1 -> 8
2 -> 8

7 2
0 -> 3
1 -> 5
2 -> 6

8 0
0 -> 8
1 -> 8
2 -> 8


==> anc/walnut/word_automata/GAk2m2s1.txt <==
msd_o2

0 2
0 -> 0
1 -> 1
2 -> 2

1 0
0 -> 3
1 -> 3
2 -> 4

2 0
0 -> 1
1 -> 12
2 -> 12

3 1
0 -> 5
1 -> 6
2 -> 7

4 0
0 -> 5
1 -> 12
2 -> 12

5 2
0 -> 1
1 -> 8
2 -> 7

6 1
0 -> 5
1 -> 3
2 -> 4

7 0
0 -> 9
1 -> 12
2 -> 12

8 2
0 -> 1
1 -> 5
2 -> 4

9 0
0 -> 6
1 -> 10
2 -> 11

10 3
0 -> 9
1 -> 1
2 -> 2

11 0
0 -> 6
1 -> 12
2 -> 12

12 0
0 -> 12
1 -> 12
2 -> 12


==> anc/walnut/word_automata/GAk2m3s1.txt <==
msd_o2

0 3
0 -> 0
1 -> 1
2 -> 2

1 1
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 11
2 -> 11

3 1
0 -> 4
1 -> 7
2 -> 2

4 1
0 -> 3
1 -> 3
2 -> 8

5 0
0 -> 9
1 -> 11
2 -> 11

6 2
0 -> 10
1 -> 7
2 -> 2

7 3
0 -> 9
1 -> 10
2 -> 5

8 0
0 -> 3
1 -> 11
2 -> 11

9 0
0 -> 3
1 -> 4
2 -> 5

10 2
0 -> 6
1 -> 3
2 -> 8

11 0
0 -> 11
1 -> 11
2 -> 11


==> anc/walnut/word_automata/GAk2m4gs1.txt <==
msd_o2

0 4
0 -> 0
1 -> 1
2 -> 2

1 2
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 22
2 -> 22

3 1
0 -> 7
1 -> 8
2 -> 5

4 1
0 -> 6
1 -> 7
2 -> 2

5 0
0 -> 9
1 -> 22
2 -> 22

6 1
0 -> 10
1 -> 11
2 -> 12

7 3
0 -> 13
1 -> 14
2 -> 5

8 2
0 -> 6
1 -> 7
2 -> 2

9 1
0 -> 14
1 -> 15
2 -> 16

10 1
0 -> 7
1 -> 17
2 -> 2

11 1
0 -> 10
1 -> 6
2 -> 18

12 0
0 -> 19
1 -> 22
2 -> 22

13 2
0 -> 10
1 -> 11
2 -> 12

14 3
0 -> 13
1 -> 7
2 -> 2

15 2
0 -> 9
1 -> 10
2 -> 20

16 0
0 -> 21
1 -> 22
2 -> 22

17 2
0 -> 6
1 -> 14
2 -> 5

18 0
0 -> 13
1 -> 22
2 -> 22

19 2
0 -> 14
1 -> 15
2 -> 16

20 0
0 -> 10
1 -> 22
2 -> 22

21 0
0 -> 6
1 -> 7
2 -> 2

22 0
0 -> 22
1 -> 22
2 -> 22


==> anc/walnut/word_automata/GAk2m4s1.txt <==
msd_o2

0 4
0 -> 0
1 -> 1
2 -> 2

1 2
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 19
2 -> 19

3 1
0 -> 7
1 -> 8
2 -> 9

4 3
0 -> 10
1 -> 11
2 -> 2

5 0
0 -> 3
1 -> 19
2 -> 19

6 1
0 -> 11
1 -> 12
2 -> 13

7 1
0 -> 4
1 -> 14
2 -> 5

8 1
0 -> 7
1 -> 3
2 -> 15

9 0
0 -> 16
1 -> 19
2 -> 19

10 2
0 -> 7
1 -> 8
2 -> 9

11 3
0 -> 10
1 -> 4
2 -> 5

12 2
0 -> 6
1 -> 7
2 -> 17

13 0
0 -> 18
1 -> 19
2 -> 19

14 2
0 -> 3
1 -> 11
2 -> 2

15 0
0 -> 10
1 -> 19
2 -> 19

16 2
0 -> 11
1 -> 12
2 -> 13

17 0
0 -> 7
1 -> 19
2 -> 19

18 0
0 -> 3
1 -> 4
2 -> 5

19 0
0 -> 19
1 -> 19
2 -> 19


==> anc/walnut/word_automata/GAk2p0s0.txt <==
msd_o2

0 2
0 -> 0
1 -> 1
2 -> 2

1 0
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 16
2 -> 16

3 4
0 -> 6
1 -> 6
2 -> 7

4 4
0 -> 3
1 -> 8
2 -> 7

5 0
0 -> 3
1 -> 16
2 -> 16

6 3
0 -> 8
1 -> 9
2 -> 10

7 0
0 -> 8
1 -> 16
2 -> 16

8 3
0 -> 3
1 -> 11
2 -> 10

9 5
0 -> 8
1 -> 6
2 -> 7

10 0
0 -> 12
1 -> 16
2 -> 16

11 5
0 -> 3
1 -> 8
2 -> 7

12 2
0 -> 9
1 -> 13
2 -> 14

13 4
0 -> 12
1 -> 3
2 -> 5

14 0
0 -> 15
1 -> 16
2 -> 16

15 4
0 -> 8
1 -> 6
2 -> 7

16 0
0 -> 16
1 -> 16
2 -> 16


==> anc/walnut/word_automata/GAk2p0s1.txt <==
msd_o2

0 2
0 -> 0
1 -> 1
2 -> 2

1 0
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 16
2 -> 16

3 3
0 -> 6
1 -> 6
2 -> 7

4 3
0 -> 3
1 -> 8
2 -> 7

5 0
0 -> 3
1 -> 16
2 -> 16

6 2
0 -> 8
1 -> 9
2 -> 10

7 0
0 -> 8
1 -> 16
2 -> 16

8 2
0 -> 3
1 -> 11
2 -> 10

9 4
0 -> 8
1 -> 6
2 -> 7

10 0
0 -> 12
1 -> 16
2 -> 16

11 4
0 -> 3
1 -> 8
2 -> 7

12 1
0 -> 9
1 -> 13
2 -> 14

13 3
0 -> 12
1 -> 3
2 -> 5

14 0
0 -> 15
1 -> 16
2 -> 16

15 3
0 -> 8
1 -> 6
2 -> 7

16 0
0 -> 16
1 -> 16
2 -> 16


==> anc/walnut/word_automata/GAk2p1s1.txt <==
msd_o2

0 2
0 -> 0
1 -> 1
2 -> 2

1 0
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 18
2 -> 18

3 4
0 -> 6
1 -> 6
2 -> 7

4 4
0 -> 8
1 -> 9
2 -> 10

5 0
0 -> 11
1 -> 18
2 -> 18

6 3
0 -> 9
1 -> 12
2 -> 13

7 0
0 -> 9
1 -> 18
2 -> 18

8 2
0 -> 12
1 -> 14
2 -> 10

9 4
0 -> 12
1 -> 15
2 -> 7

10 0
0 -> 8
1 -> 18
2 -> 18

11 2
0 -> 9
1 -> 16
2 -> 5

12 3
0 -> 8
1 -> 9
2 -> 10

13 0
0 -> 17
1 -> 18
2 -> 18

14 5
0 -> 17
1 -> 12
2 -> 13

15 3
0 -> 17
1 -> 12
2 -> 13

16 5
0 -> 8
1 -> 9
2 -> 10

17 4
0 -> 9
1 -> 12
2 -> 13

18 0
0 -> 18
1 -> 18
2 -> 18


==> anc/walnut/word_automata/GAk3p0s0.txt <==
msd_o3

0 3
0 -> 0
1 -> 1
2 -> 2
3 -> 3

1 0
0 -> 4
1 -> 4
2 -> 4
3 -> 5

2 6
0 -> 6
1 -> 6
2 -> 6
3 -> 5

3 0
0 -> 4
1 -> 8
2 -> 8
3 -> 8

4 5
0 -> 6
1 -> 6
2 -> 2
3 -> 3

5 0
0 -> 6
1 -> 8
2 -> 8
3 -> 8

6 4
0 -> 6
1 -> 2
2 -> 7
3 -> 5

7 5
0 -> 4
1 -> 6
2 -> 2
3 -> 3

8 0
0 -> 8
1 -> 8
2 -> 8
3 -> 8


==> anc/walnut/word_automata/GAk3p0s1.txt <==
msd_o3

0 3
0 -> 0
1 -> 1
2 -> 2
3 -> 3

1 0
0 -> 4
1 -> 4
2 -> 4
3 -> 5

2 5
0 -> 6
1 -> 6
2 -> 6
3 -> 5

3 0
0 -> 4
1 -> 8
2 -> 8
3 -> 8

4 4
0 -> 6
1 -> 6
2 -> 2
3 -> 3

5 0
0 -> 6
1 -> 8
2 -> 8
3 -> 8

6 3
0 -> 6
1 -> 2
2 -> 7
3 -> 5

7 4
0 -> 4
1 -> 6
2 -> 2
3 -> 3

8 0
0 -> 8
1 -> 8
2 -> 8
3 -> 8


==> anc/walnut/word_automata/GAk4p0s0.txt <==
msd_o4

0 4
0 -> 0
1 -> 1
2 -> 2
3 -> 2
4 -> 3

1 0
0 -> 4
1 -> 4
2 -> 4
3 -> 4
4 -> 3

2 7
0 -> 5
1 -> 5
2 -> 5
3 -> 2
4 -> 3

3 0
0 -> 5
1 -> 6
2 -> 6
3 -> 6
4 -> 6

4 6
0 -> 5
1 -> 5
2 -> 2
3 -> 4
4 -> 3

5 5
0 -> 5
1 -> 2
2 -> 4
3 -> 4
4 -> 3

6 0
0 -> 6
1 -> 6
2 -> 6
3 -> 6
4 -> 6


==> anc/walnut/word_automata/GAk4p0s1.txt <==
msd_o4

0 4
0 -> 0
1 -> 1
2 -> 2
3 -> 2
4 -> 3

1 0
0 -> 4
1 -> 4
2 -> 4
3 -> 4
4 -> 3

2 6
0 -> 5
1 -> 5
2 -> 5
3 -> 2
4 -> 3

3 0
0 -> 5
1 -> 6
2 -> 6
3 -> 6
4 -> 6

4 5
0 -> 5
1 -> 5
2 -> 2
3 -> 4
4 -> 3

5 4
0 -> 5
1 -> 2
2 -> 4
3 -> 4
4 -> 3

6 0
0 -> 6
1 -> 6
2 -> 6
3 -> 6
4 -> 6


==> anc/walnut/word_automata/GBk2m1s1.txt <==
msd_o2

0 2
0 -> 0
1 -> 1
2 -> 2

1 2
0 -> 3
1 -> 3
2 -> 4

2 0
0 -> 5
1 -> 11
2 -> 11

3 1
0 -> 6
1 -> 7
2 -> 8

4 0
0 -> 6
1 -> 11
2 -> 11

5 0
0 -> 7
1 -> 9
2 -> 2

6 1
0 -> 7
1 -> 10
2 -> 4

7 1
0 -> 5
1 -> 6
2 -> 2

8 0
0 -> 3
1 -> 11
2 -> 11

9 2
0 -> 3
1 -> 7
2 -> 8

10 1
0 -> 3
1 -> 7
2 -> 8

11 0
0 -> 11
1 -> 11
2 -> 11


==> anc/walnut/word_automata/GBk2m2s1.txt <==
msd_o2

0 2
0 -> 0
1 -> 1
2 -> 2

1 2
0 -> 3
1 -> 3
2 -> 4

2 0
0 -> 5
1 -> 14
2 -> 14

3 1
0 -> 6
1 -> 7
2 -> 8

4 0
0 -> 6
1 -> 14
2 -> 14

5 1
0 -> 3
1 -> 3
2 -> 4

6 1
0 -> 5
1 -> 9
2 -> 8

7 2
0 -> 6
1 -> 3
2 -> 4

8 0
0 -> 10
1 -> 14
2 -> 14

9 2
0 -> 5
1 -> 6
2 -> 4

10 0
0 -> 7
1 -> 11
2 -> 12

11 2
0 -> 10
1 -> 5
2 -> 2

12 0
0 -> 13
1 -> 14
2 -> 14

13 1
0 -> 6
1 -> 3
2 -> 4

14 0
0 -> 14
1 -> 14
2 -> 14


==> anc/walnut/word_automata/GBk2m3s1.txt <==
msd_o2

0 1
0 -> 0
1 -> 1
2 -> 2

1 1
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 3
1 -> 8
2 -> 8

3 0
0 -> 4
1 -> 6
2 -> 2

4 1
0 -> 3
1 -> 3
2 -> 2

5 0
0 -> 7
1 -> 8
2 -> 8

6 1
0 -> 7
1 -> 4
2 -> 5

7 0
0 -> 3
1 -> 4
2 -> 5

8 0
0 -> 8
1 -> 8
2 -> 8


==> anc/walnut/word_automata/GBk2m4gs1.txt <==
msd_o2

0 1
0 -> 0
1 -> 1
2 -> 2

1 1
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 15
2 -> 15

3 1
0 -> 7
1 -> 4
2 -> 5

4 1
0 -> 6
1 -> 7
2 -> 2

5 0
0 -> 8
1 -> 15
2 -> 15

6 1
0 -> 9
1 -> 10
2 -> 5

7 1
0 -> 6
1 -> 4
2 -> 5

8 0
0 -> 4
1 -> 11
2 -> 12

9 0
0 -> 7
1 -> 7
2 -> 2

10 1
0 -> 9
1 -> 6
2 -> 2

11 2
0 -> 8
1 -> 9
2 -> 13

12 0
0 -> 14
1 -> 15
2 -> 15

13 0
0 -> 9
1 -> 15
2 -> 15

14 0
0 -> 6
1 -> 7
2 -> 2

15 0
0 -> 15
1 -> 15
2 -> 15


==> anc/walnut/word_automata/GBk2m4s1.txt <==
msd_o2

0 1
0 -> 0
1 -> 1
2 -> 2

1 1
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 13
2 -> 13

3 1
0 -> 7
1 -> 8
2 -> 2

4 1
0 -> 3
1 -> 1
2 -> 2

5 0
0 -> 3
1 -> 13
2 -> 13

6 0
0 -> 1
1 -> 9
2 -> 10

7 0
0 -> 4
1 -> 4
2 -> 5

8 1
0 -> 7
1 -> 3
2 -> 5

9 2
0 -> 6
1 -> 7
2 -> 11

10 0
0 -> 12
1 -> 13
2 -> 13

11 0
0 -> 7
1 -> 13
2 -> 13

12 0
0 -> 3
1 -> 4
2 -> 5

13 0
0 -> 13
1 -> 13
2 -> 13


==> anc/walnut/word_automata/GBk2p0s0.txt <==
msd_o2

0 3
0 -> 0
1 -> 1
2 -> 2

1 3
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 16
2 -> 16

3 2
0 -> 6
1 -> 6
2 -> 7

4 2
0 -> 8
1 -> 9
2 -> 7

5 0
0 -> 8
1 -> 16
2 -> 16

6 1
0 -> 9
1 -> 10
2 -> 11

7 0
0 -> 9
1 -> 16
2 -> 16

8 1
0 -> 6
1 -> 6
2 -> 7

9 1
0 -> 8
1 -> 4
2 -> 11

10 2
0 -> 9
1 -> 6
2 -> 7

11 0
0 -> 12
1 -> 16
2 -> 16

12 0
0 -> 10
1 -> 13
2 -> 14

13 2
0 -> 12
1 -> 8
2 -> 5

14 0
0 -> 15
1 -> 16
2 -> 16

15 1
0 -> 9
1 -> 6
2 -> 7

16 0
0 -> 16
1 -> 16
2 -> 16


==> anc/walnut/word_automata/GBk2p0s1.txt <==
msd_o2

0 2
0 -> 0
1 -> 1
2 -> 2

1 2
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 20
2 -> 20

3 1
0 -> 6
1 -> 7
2 -> 8

4 1
0 -> 9
1 -> 10
2 -> 8

5 0
0 -> 9
1 -> 20
2 -> 20

6 0
0 -> 10
1 -> 11
2 -> 12

7 1
0 -> 10
1 -> 11
2 -> 12

8 0
0 -> 13
1 -> 20
2 -> 20

9 0
0 -> 6
1 -> 7
2 -> 8

10 1
0 -> 3
1 -> 14
2 -> 12

11 1
0 -> 13
1 -> 6
2 -> 15

12 0
0 -> 16
1 -> 20
2 -> 20

13 0
0 -> 3
1 -> 14
2 -> 12

14 1
0 -> 9
1 -> 13
2 -> 15

15 0
0 -> 10
1 -> 20
2 -> 20

16 0
0 -> 11
1 -> 17
2 -> 18

17 1
0 -> 16
1 -> 3
2 -> 5

18 0
0 -> 19
1 -> 20
2 -> 20

19 0
0 -> 13
1 -> 7
2 -> 8

20 0
0 -> 20
1 -> 20
2 -> 20


==> anc/walnut/word_automata/GBk2p1s1.txt <==
msd_o2

0 3
0 -> 0
1 -> 1
2 -> 2

1 3
0 -> 3
1 -> 4
2 -> 5

2 0
0 -> 6
1 -> 23
2 -> 23

3 2
0 -> 6
1 -> 6
2 -> 7

4 2
0 -> 8
1 -> 9
2 -> 10

5 0
0 -> 11
1 -> 23
2 -> 23

6 1
0 -> 9
1 -> 12
2 -> 13

7 0
0 -> 9
1 -> 23
2 -> 23

8 1
0 -> 12
1 -> 14
2 -> 15

9 1
0 -> 16
1 -> 17
2 -> 7

10 0
0 -> 8
1 -> 23
2 -> 23

11 1
0 -> 18
1 -> 4
2 -> 19

12 2
0 -> 8
1 -> 18
2 -> 10

13 0
0 -> 20
1 -> 23
2 -> 23

14 2
0 -> 20
1 -> 16
2 -> 13

15 0
0 -> 21
1 -> 23
2 -> 23

16 1
0 -> 8
1 -> 18
2 -> 10

17 1
0 -> 20
1 -> 12
2 -> 13

18 2
0 -> 16
1 -> 17
2 -> 7

19 0
0 -> 22
1 -> 23
2 -> 23

20 1
0 -> 9
1 -> 16
2 -> 13

21 0
0 -> 12
1 -> 14
2 -> 15

22 0
0 -> 18
1 -> 4
2 -> 19

23 0
0 -> 23
1 -> 23
2 -> 23


==> anc/walnut/word_automata/GBk3p0s0.txt <==
msd_o3

0 2
0 -> 0
1 -> 1
2 -> 2
3 -> 3

1 2
0 -> 4
1 -> 4
2 -> 4
3 -> 5

2 2
0 -> 6
1 -> 6
2 -> 6
3 -> 5

3 0
0 -> 7
1 -> 10
2 -> 10
3 -> 10

4 1
0 -> 6
1 -> 6
2 -> 8
3 -> 3

5 0
0 -> 6
1 -> 10
2 -> 10
3 -> 10

6 0
0 -> 6
1 -> 8
2 -> 9
3 -> 5

7 0
0 -> 6
1 -> 6
2 -> 8
3 -> 3

8 1
0 -> 6
1 -> 6
2 -> 6
3 -> 5

9 1
0 -> 7
1 -> 6
2 -> 8
3 -> 3

10 0
0 -> 10
1 -> 10
2 -> 10
3 -> 10


==> anc/walnut/word_automata/GBk3p0s1.txt <==
msd_o3

0 2
0 -> 0
1 -> 1
2 -> 2
3 -> 3

1 2
0 -> 4
1 -> 4
2 -> 4
3 -> 5

2 2
0 -> 6
1 -> 6
2 -> 7
3 -> 5

3 0
0 -> 8
1 -> 11
2 -> 11
3 -> 11

4 1
0 -> 6
1 -> 7
2 -> 9
3 -> 3

5 0
0 -> 6
1 -> 11
2 -> 11
3 -> 11

6 0
0 -> 7
1 -> 9
2 -> 10
3 -> 5

7 1
0 -> 7
1 -> 9
2 -> 10
3 -> 5

8 0
0 -> 6
1 -> 7
2 -> 9
3 -> 3

9 1
0 -> 6
1 -> 6
2 -> 7
3 -> 5

10 1
0 -> 8
1 -> 7
2 -> 9
3 -> 3

11 0
0 -> 11
1 -> 11
2 -> 11
3 -> 11


==> anc/walnut/word_automata/GBk4p0s0.txt <==
msd_o4

0 2
0 -> 0
1 -> 1
2 -> 2
3 -> 2
4 -> 3

1 2
0 -> 4
1 -> 4
2 -> 4
3 -> 4
4 -> 3

2 2
0 -> 5
1 -> 5
2 -> 5
3 -> 6
4 -> 3

3 0
0 -> 5
1 -> 7
2 -> 7
3 -> 7
4 -> 7

4 1
0 -> 5
1 -> 5
2 -> 6
3 -> 4
4 -> 3

5 0
0 -> 5
1 -> 6
2 -> 4
3 -> 4
4 -> 3

6 1
0 -> 5
1 -> 5
2 -> 5
3 -> 6
4 -> 3

7 0
0 -> 7
1 -> 7
2 -> 7
3 -> 7
4 -> 7


==> anc/walnut/word_automata/GBk4p0s1.txt <==
msd_o4

0 2
0 -> 0
1 -> 1
2 -> 2
3 -> 2
4 -> 3

1 2
0 -> 4
1 -> 4
2 -> 4
3 -> 4
4 -> 3

2 2
0 -> 5
1 -> 5
2 -> 6
3 -> 7
4 -> 3

3 0
0 -> 5
1 -> 8
2 -> 8
3 -> 8
4 -> 8

4 1
0 -> 5
1 -> 6
2 -> 7
3 -> 4
4 -> 3

5 0
0 -> 6
1 -> 7
2 -> 4
3 -> 4
4 -> 3

6 1
0 -> 6
1 -> 7
2 -> 4
3 -> 4
4 -> 3

7 1
0 -> 5
1 -> 5
2 -> 6
3 -> 7
4 -> 3

8 0
0 -> 8
1 -> 8
2 -> 8
3 -> 8
4 -> 8

